Uniqueness and reconstruction of reciprocal constitutive generators from equilibrium response maps

We recover a shared constitutive generator from equilibrium locations on weighted graphs. For an even $C^2$ log-coordinate potential with positive curvature, the complete two-site response map determines the generator up to positive scale. A sweep over all positive boundary values at one fixed, possibly unknown, unequal weight ratio gives global identification through a Schr\"oder-Koenigs iteration. We extend this result to a three-vertex chain with two observed free vertices under a sweep condition. For variable-ratio control, we prove finite-target recovery, local Lipschitz stability, and noisy-bisection bounds. Fixed-ratio stability and nonparametric estimation under uncertain controls remain open. In the reciprocal family $J_p$, an exact Gaussian model-selection probability benchmarks synthetic experiments under observation noise and errors in variables. These are identifiability results under controls; no measured data or physical system is analyzed.

==> anc/README.md <==
# Ancillary files

These files accompany the article but are not part of the compiled manuscript.

| File | Contents |
|------|----------|
| `Reciprocal_Graph_Identifiability_Supplement.pdf` | Supplemental Material, Sections S1–S12: deferred proofs, comparator equations, statistical analyses, numerical details, and reproducibility notes referenced throughout the article |
| `reproducibility/` | Python code, pinned dependencies, expected console output, an independent second implementation, and regression tests that regenerate every synthetic value reported in the article; MIT licensed |

## Reproducing the numerical results

From the `reproducibility/` folder, run:

```bash
python3 -m pip install -r requirements.txt
python3 RS_reciprocal_graph_numerics.py
python3 RS_uncertainty_and_sweep.py --full
python3 independent_check_numerics.py
python3 fixed_ratio_reconstruction_check.py
python3 -m pytest -q
```

A successful run prints no `[!!]` lines. `expected_outputs.txt` holds the console
transcript the scripts should reproduce; with the pinned versions the match is
line for line. The reported values were produced with CPython 3.11.4 and
re-verified on CPython 3.11.10 (NumPy 2.4.4, SciPy 1.17.1, pytest 8.3.5);
Python 3.11 or later is required. Monte Carlo uses NumPy's `default_rng`
(PCG64) with seed `20260713`, seed `20260730` for the least-squares
estimator simulations, and seed `20261023` for the noisy-bisection checks. The `--full` run takes about 1–2 minutes; `--quick`
runs a reduced smoke test in seconds.

No measured datasets were created or analyzed. Every reported number follows from
the equations, parameters, and observation models stated in the article and
supplement.


==> anc/reproducibility/LICENSE <==
MIT License

Copyright (c) 2026 Jonathan Washburn and Megan Simons,
Recognition Science, Recognition Physics Institute

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/reproducibility/README_reproducibility.md <==
# Reproducibility archive

Numerical material for the manuscript
`Reciprocal_Graph_Identifiability.tex` and its Supplemental Material.

This folder is the reproducibility package distributed with the article as
arXiv ancillary files (`anc/reproducibility/`).

No measured datasets are used. Every value regenerates from the fixed
equations, parameters, and observation models stated in the article.

## Contents

- `RS_reciprocal_graph_numerics.py` — two-site and three-site equilibria,
  comparator score tables, relaxation trajectory, the Monte Carlo
  equilibrium-location decision, and the S7 force-shifted equilibria under a
  common constant tilt
- `RS_uncertainty_and_sweep.py` — representation-uncertainty screening, the
  J-versus-J_p finite-grid sweep, the selection-probability curve near p = 1
  with its exact observation-noise-only benchmark, Fisher information for p,
  and least-squares estimation of p
- `independent_check_numerics.py` — a second implementation, sharing no code
  with the first, of the three-site model and the selection decision
- `fixed_ratio_reconstruction_check.py` — numerical checks (F1–F3, Supplement
  S12) of the fixed-ratio identification theorem (main-text Theorem 2), the
  two-free-vertex chain theorem (Theorem 6), and the noisy bisection bound
  (Proposition 2)
- `requirements.txt` — pinned NumPy / SciPy / pytest versions
- `expected_outputs.txt` — reference console output of all four scripts
- `tests/test_regression_values.py` — automated regression checks
- `LICENSE` — MIT license covering the code in this archive

## Requirements

Python 3.11 or later; the reported values were produced with CPython 3.11.4 on
macOS and re-verified line for line against `expected_outputs.txt` on
CPython 3.11.10 (pinned: NumPy 2.4.4, SciPy 1.17.1, pytest 8.3.5).

```bash
python3 -m pip install -r requirements.txt
```

Monte Carlo uses NumPy's `default_rng` (bit generator PCG64) with seed
`20260713`; the least-squares estimator simulations for p (block E6,
Supplement S9.3) use seed `20260730` (= `20260713 + 17`). The noisy-bisection
checks in `fixed_ratio_reconstruction_check.py` use seed `20261023`.

## Run

```bash
python3 RS_reciprocal_graph_numerics.py        # ~seconds
python3 independent_check_numerics.py          # ~seconds
python3 fixed_ratio_reconstruction_check.py    # ~seconds
python3 RS_uncertainty_and_sweep.py --quick    # ~seconds (smoke test)
python3 RS_uncertainty_and_sweep.py --full     # ~1-2 minutes (article sizes)
python3 -m pytest -q
```

`--full` is the default if neither flag is given and is required to regenerate
the article values; `--quick` reduces the Monte Carlo sizes for a fast smoke
check and does not reproduce the quoted probabilities. Progress is printed for
each extension block (E1-E6). Entries marked `[ok]` agree with stored
reference values to display tolerance; `[!!]` marks a disagreement. A successful
run prints no `[!!]` lines and ends with `Done.`; `expected_outputs.txt` is the
transcript to compare against.

## Independent Monte Carlo verification

The full-scale Monte Carlo experiments were reproduced using the archived
code, specified random seeds, and original sample sizes. Three additional
independent seeds (`20260714`, `20260715`, and `20260716`) were used to assess
Monte Carlo variability. The resulting selection probabilities, estimator
standard deviations, and interval coverage were consistent with the reported
simulation precision. All nine regression tests passed.

## Notes

- Selection probabilities are simulated quantities under the specified
  observation and nuisance models. They are synthetic design quantities, not
  measured characteristics of any physical experiment.
- The S7 tilt is a dimensionless tilt of the dimensionless objective. No
  energetic calibration enters any calculation in this archive.


==> anc/reproducibility/RS_reciprocal_graph_numerics.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Reproducibility script for the numerical predictions in

    "Uniqueness and reconstruction of reciprocal constitutive generators
     from equilibrium response maps"
    J. Washburn and M. Simons.

This script regenerates numerical values in the Supplemental Material:

  * the symmetric two-site analysis and static score table in Supplemental S5;
  * Table S3 and Figure S1 values for the asymmetric three-site chain;
  * an overdamped-relaxation trajectory used as an internal regression check;
  * passive-equilibrium RMSE values and a normal-approximation sample-size
    calculation supporting the choice n=7;
  * the force-shifted equilibria of Supplemental S7 under a common constant
    tilt;
  * the Monte Carlo minimum-RMSE-advantage decision in Supplemental S8 and S10.

No experimental data are used. All inputs are the fixed parameters stated in
the paper. The script prints each computed quantity next to a stored reference
value and flags any mismatch beyond the display tolerance.

Dependencies
------------
    python >= 3.11, numpy, scipy     (tested with numpy 2.x, scipy 1.x)

Usage
-----
    python3 RS_reciprocal_graph_numerics.py
"""

import numpy as np
from scipy.optimize import brentq, minimize_scalar
from scipy.integrate import solve_ivp
from scipy.stats import norm

# ----------------------------------------------------------------------------
# Scalar costs. Each is calibrated to unit curvature at the reference x = 1.
# ----------------------------------------------------------------------------
def J(x):  # reciprocal cost, Theorem (uniqueness):  J(x) = (x + 1/x)/2 - 1
    return 0.5 * (x + 1.0 / x) - 1.0

def Q(x):  # quadratic-log cost
    return 0.5 * np.log(x) ** 2

def S(x):  # squared-deviation cost
    return 0.5 * (x - 1.0) ** 2

def D(x):  # relative-entropy / free-energy generator
    return x * np.log(x) - x + 1.0

# Log-space generators Phi0(t) = F(e^t) for the ratio-edge costs.  These enter
# the graph objective through site value v and edge differences (Eq. graph
# functional; three-site objective Eq. threesite-obj).
PHI0 = {
    "J": lambda t: np.cosh(t) - 1.0,          # J(e^t) = cosh t - 1
    "Q": lambda t: 0.5 * t ** 2,              # Q(e^t) = t^2 / 2
    "S": lambda t: 0.5 * (np.exp(t) - 1.0) ** 2,
    "D": lambda t: np.exp(t) * t - np.exp(t) + 1.0,
}

RATIO_EDGE_COSTS = ["J", "Q", "S", "D"]       # reciprocal or directed ratio edges
ALL_COSTS = ["J", "Q", "S", "D", "H"]         # "H" key = H_el linear-coordinate elastic comparator


def _fmt(x, w=9, p=3):
    return f"{x:>{w}.{p}f}"


def check(name, computed, reported, tol=1.5e-3):
    flag = "ok " if abs(computed - reported) <= tol else "!! "
    print(f"    [{flag}] {name:<34s} computed={_fmt(computed)}   "
          f"expected={_fmt(reported)}")


# ============================================================================
# Supplemental S5 -- symmetric two-site calibration case
# ============================================================================
def two_site():
    print("\n" + "=" * 74)
    print("SUPPLEMENTAL S5  Two-site analysis  (unit weights w0=alpha=beta=1)")
    print("=" * 74)

    # Constrained minimizer is the geometric mean z* = sqrt(a) (equal weights).
    # Full cost at the minimum:  C_a(z*) = J(a) + 2 J(sqrt a).
    print("\n  Geometric-mean minimizer z* = sqrt(a) and cost C_a(z*):")
    for a in (2.0, 4.0, 8.0):
        z = np.sqrt(a)
        C = J(a) + 2.0 * J(z)
        print(f"    a={a:>4.1f}:  z*={_fmt(z)}   C_a(z*)={_fmt(C)}")
    check("S5  z*(a=4)", np.sqrt(4.0), 2.0)
    check("S5  C_a(z*) at a=4", J(4.0) + 2.0 * J(2.0), 1.625)


# ============================================================================
# Table (rival-minima) -- each comparator's own minimizer on the symmetric
# two-site geometry (edge orientation a/z), and displacement from sqrt(a).
# ============================================================================
def table_rival_minima():
    print("\n" + "=" * 74)
    print("TABLE (rival-minima)  own minimizer z_min and displacement z_min - sqrt(a)")
    print("=" * 74)
    print(f"    {'cost':<26s}{'a=2':>10s}{'a=4':>10s}{'a=8':>10s}")
    for cost in ALL_COSTS:
        disps = []
        for a in (2.0, 4.0, 8.0):
            if cost == "H":
                zmin = (1.0 + a) / 2.0            # arithmetic mean (linear edge)
            else:
                zmin = np.sqrt(a)                 # ratio-edge costs: geometric mean
            disps.append(zmin - np.sqrt(a))
        label = {"J": "J (reciprocal)", "Q": "Q (quadratic-log)",
                 "S": "S (squared-dev, a/z)", "D": "D (rel-entropy, a/z)",
                 "H": "H_el (elastic, linear edge)"}[cost]
        print(f"    {label:<26s}" + "".join(_fmt(d, 10) for d in disps))
    # spot checks against the manuscript (H row)
    print("\n  Check H displacement = (1+a)/2 - sqrt(a) = 0.5*(sqrt(a)-1)^2:")
    for a, rep in ((2.0, 0.086), (4.0, 0.500), (8.0, 1.672)):
        check(f"H displacement a={a:.0f}", (1 + a) / 2 - np.sqrt(a), rep)


# ============================================================================
# Table (rivals) -- full cost score F(a) + 2 F(sqrt a) and fractional gap from J.
# ============================================================================
def table_rivals():
    print("\n" + "=" * 74)
    print("TABLE (rivals)  full score F(a)+2F(sqrt a); parentheses = gap from J")
    print("=" * 74)

    def full_score(cost, a):
        z = np.sqrt(a)
        if cost == "H":
            return 0.5 * (a - 1) ** 2 + 0.5 * (z - 1) ** 2 + 0.5 * (a - z) ** 2
        f = {"J": J, "Q": Q, "S": S, "D": D}[cost]
        return f(a) + 2.0 * f(z)   # boundary site F(a) + two interior terms F(sqrt a)

    reported = {  # (score, percent-gap) as printed in the manuscript
        "J": {2: (0.371, 0), 4: (1.625, 0), 8: (4.244, 0)},
        "Q": {2: (0.360, 3), 4: (1.441, 13), 8: (3.243, 31)},
        "S": {2: (0.672, 45), 4: (5.500, 70), 8: (27.843, 85)},
        "D": {2: (0.538, 31), 4: (3.318, 51), 8: (11.860, 64)},
        "H": {2: (0.757, 51), 4: (7.000, 77), 8: (39.544, 89)},
    }
    print(f"    {'cost':<8s}{'a=2':>22s}{'a=4':>22s}{'a=8':>22s}")
    for cost in ALL_COSTS:
        cells = []
        cJ = {a: full_score("J", a) for a in (2, 4, 8)}
        for a in (2, 4, 8):
            c = full_score(cost, a)
            gap = 0.0 if cost == "J" else abs(c - cJ[a]) / c * 100.0
            cells.append(f"{c:>10.3f} ({gap:>4.1f}%)")
        print(f"    {cost:<8s}" + "".join(f"{s:>22s}" for s in cells))

    print("\n  Cross-check against reported (score, gap%):")
    for cost in ALL_COSTS:
        for a in (2, 4, 8):
            c = full_score(cost, a)
            cJ = full_score("J", a)
            gap = 0.0 if cost == "J" else abs(c - cJ) / c * 100.0
            rc, rg = reported[cost][a]
            ok = "ok " if (abs(c - rc) <= 5e-3 and abs(gap - rg) <= 0.6) else "!! "
            print(f"    [{ok}] {cost} a={a}: score {c:8.3f} (paper {rc:8.3f}), "
                  f"gap {gap:4.1f}% (paper {rg:2.0f}%)")

    # Boundary-subtracted (interior-only) gaps 2F(sqrt a) quoted in the text.
    print("\n  Interior-only (boundary-subtracted) scores 2F(sqrt a):")
    for a, rep_gap in ((4.0, 4.0), (8.0, 9.0)):
        twoJ, twoQ = 2 * J(np.sqrt(a)), 2 * Q(np.sqrt(a))
        gap = abs(twoQ - twoJ) / twoJ * 100.0
        print(f"    a={a:.0f}:  2J={twoJ:.3f}  2Q={twoQ:.3f}  "
              f"gap={gap:.1f}%  (paper ~{rep_gap:.0f}%)")


# ============================================================================
# Main Section 3.1 -- asymmetric three-site chain L--I--R
# ============================================================================
# Prespecified parameters (all fixed before any data are collected):
ALPHA, BETA_L, BETA_R = 1.0, 2.0, 1.0            # free-site and edge weights
A_L, A_R = 10.0, 0.2                             # pinned boundary multipliers
U_L, U_R = np.log(A_L), np.log(A_R)              # boundary log-multipliers
SIGMA = 0.05                                     # per-replicate log-noise
TAU = 3.0                                        # near-equilibrium time constant
DELTA_ADV_RMSE = 0.01                            # minimum log-RMSE advantage
MC_REPS = 20_000                                 # reproducible Monte Carlo size
MC_SEED = 20260713


def three_site_objective(cost):
    """Return C_F(v), the one-free-coordinate objective on the chain."""
    if cost == "H":
        # Linear-edge elastic score in z = e^v (Eq. rival-Hel on the chain).
        def C(v):
            z = np.exp(v)
            return (ALPHA * 0.5 * (z - 1.0) ** 2
                    + BETA_L * 0.5 * (A_L - z) ** 2
                    + BETA_R * 0.5 * (z - A_R) ** 2)
        return C
    phi = PHI0[cost]                              # ratio-edge cost, Eq. threesite-obj
    return lambda v: (ALPHA * phi(v)
                      + BETA_L * phi(U_L - v)
                      + BETA_R * phi(v - U_R))


def three_site_minimizer(cost):
    """Unique minimizer v* of the (strictly convex) chain objective."""
    C = three_site_objective(cost)
    if cost == "Q":                               # closed form, Eq. threesite-Q
        return (BETA_L * U_L + BETA_R * U_R) / (ALPHA + BETA_L + BETA_R)
    if cost == "H":                               # closed form, linear elastic
        z = (ALPHA + BETA_L * A_L + BETA_R * A_R) / (ALPHA + BETA_L + BETA_R)
        return np.log(z)
    if cost == "J":                               # stationarity Eq. threesite-J
        g = lambda v: (ALPHA * np.sinh(v)
                       - BETA_L * np.sinh(U_L - v)
                       + BETA_R * np.sinh(v - U_R))
        return brentq(g, -8.0, 8.0)
    # S and D: minimize the convex objective directly.
    return minimize_scalar(C, bounds=(-8.0, 8.0), method="bounded",
                           options={"xatol": 1e-12}).x


def three_site():
    print("\n" + "=" * 74)
    print("TABLE (threesite)  predicted interior multiplier on the asymmetric chain")
    print("  fixed: alpha=1, beta_L=2, beta_R=1, a_L=10, a_R=0.2")
    print("=" * 74)
    reported = {"J": (0.615, 1.849, 0.0), "Q": (0.749, 2.115, 14.4),
                "S": (0.502, 1.653, -10.6), "D": (0.559, 1.749, -5.4),
                "H": (1.668, 5.300, 186.6)}
    vJ = three_site_minimizer("J")
    print(f"    {'cost':<20s}{'v*':>9s}{'z*':>9s}{'rel.fromJ':>12s}"
          f"{'(paper z*)':>12s}")
    v_store = {}
    for cost in ALL_COSTS:
        v = three_site_minimizer(cost)
        v_store[cost] = v
        z = np.exp(v)
        rel = (z - np.exp(vJ)) / np.exp(vJ) * 100.0
        rv, rz, rrel = reported[cost]
        print(f"    {cost:<20s}{_fmt(v)}{_fmt(z)}{rel:>11.1f}%{rz:>12.3f}")
    print("\n  Cross-check (v*, z*, rel% from J):")
    for cost in ALL_COSTS:
        v = v_store[cost]
        z = np.exp(v)
        rel = (z - np.exp(vJ)) / np.exp(vJ) * 100.0
        rv, rz, rrel = reported[cost]
        ok = "ok " if (abs(v - rv) <= 1.5e-3 and abs(z - rz) <= 1.5e-3
                       and abs(rel - rrel) <= 0.3) else "!! "
        print(f"    [{ok}] {cost}: v*={v:6.3f}(p {rv:6.3f})  z*={z:6.3f}"
              f"(p {rz:6.3f})  rel={rel:6.1f}%(p {rrel:6.1f}%)")
    return v_store


def curvature_and_friction(vJ):
    print("\n" + "-" * 74)
    print("Objective curvature and friction (single free coordinate)")
    print("-" * 74)
    # C_F''(v) = alpha cosh v + beta_L cosh(u_L - v) + beta_R cosh(v - u_R)
    cpp = (ALPHA * np.cosh(vJ) + BETA_L * np.cosh(U_L - vJ)
           + BETA_R * np.cosh(vJ - U_R))
    rho = TAU * cpp                               # tau = rho / C_I''(v_J) = 3
    check("C_I''(v_J)", cpp, 11.46, tol=1e-2)   # 11.4647 -> 11.46 (2 d.p.)
    check("friction rho = 3 * C_I''(v_J)", rho, 34.4, tol=0.1)
    return rho


def relaxation_trajectory(rho):
    print("\n" + "-" * 74)
    print("Passive relaxation z(t) under J:  dv/dt = -C_I'(v)/rho,  v(0)=u_R")
    print("-" * 74)
    # C_F'(v) for J = alpha sinh v - beta_L sinh(u_L - v) + beta_R sinh(v - u_R)
    gJ = lambda v: (ALPHA * np.sinh(v) - BETA_L * np.sinh(U_L - v)
                    + BETA_R * np.sinh(v - U_R))
    t_eval = np.array([0, 1, 2, 3, 5, 8, 12], dtype=float)
    sol = solve_ivp(lambda t, v: -gJ(v[0]) / rho, [0, 12], [U_R],
                    t_eval=t_eval, rtol=1e-10, atol=1e-12, max_step=0.05)
    z = np.exp(sol.y[0])
    reported = [0.20, 0.50, 0.77, 1.00, 1.36, 1.65, 1.80]
    print("    t     :" + "".join(f"{t:>7.0f}" for t in t_eval))
    print("    z(t)  :" + "".join(f"{zz:>7.2f}" for zz in z))
    print("    ref   :" + "".join(f"{r:>7.2f}" for r in reported))
    match = all(abs(a - b) <= 6e-3 for a, b in zip(z, reported))
    print(f"    [{'ok ' if match else '!! '}] trajectory matches regression reference")


def scoring_and_power(v_store):
    print("\n" + "-" * 74)
    print("Passive-equilibrium RMSE and sample size (sigma = 0.05)")
    print("-" * 74)
    vJ = v_store["J"]
    # Expected log-space RMSE of a comparator displaced by dv:  sqrt(sigma^2+dv^2).
    print("    RMSE = sqrt(sigma^2 + (v_J - v_comp)^2):")
    for cost in ALL_COSTS:
        dv = abs(vJ - v_store[cost])
        rmse = np.sqrt(SIGMA ** 2 + dv ** 2)
        print(f"      {cost}: |dv|={dv:6.3f}   RMSE={rmse:6.3f}")

    # Sample size from the two-sided normal relation:
    #   n = ceil( ((z_{1-alpha/2} + z_{1-beta}) * sigma / dv)^2 ).
    print("\n    Sample size n per comparator (two-sided alpha = 0.05):")
    z_a = norm.ppf(1 - 0.05 / 2)
    for power in (0.80, 0.90):
        z_b = norm.ppf(power)
        row = []
        for cost in ("D", "S", "Q", "H"):
            dv = abs(vJ - v_store[cost])
            n = int(np.ceil(((z_a + z_b) * SIGMA / dv) ** 2))
            row.append(f"{cost}:n>={n}")
        print(f"      power {power:.2f}:  " + "   ".join(row))
    # nearest comparator D drives the design
    dvD = abs(vJ - v_store["D"])
    n80 = int(np.ceil(((z_a + norm.ppf(0.80)) * SIGMA / dvD) ** 2))
    n90 = int(np.ceil(((z_a + norm.ppf(0.90)) * SIGMA / dvD) ** 2))
    print(f"\n    Nearest comparator D (|dv|={dvD:.3f}): "
          f"n>={n80} (power 0.8), n>={n90} (power 0.9); manuscript uses n=7")


def monte_carlo_decision_check(v_store, n=7):
    """Passive-equilibrium Monte Carlo check for the RMSE decision rule.

    Each synthetic dataset has n independent simulated replicates from one
    true passive equilibrium. Candidate predictions are fixed at the
    prespecified minimizers. The decision rule selects J if J's RMSE is
    smaller than every comparator's RMSE by more than DELTA_ADV_RMSE.
    """
    print("\n" + "-" * 74)
    print("Monte Carlo decision check (passive-equilibrium replicates)")
    print("-" * 74)
    print(f"    n={n}, sigma={SIGMA:.3f}, delta_adv_RMSE={DELTA_ADV_RMSE:.3f}, "
          f"replicates={MC_REPS}, seed={MC_SEED}")
    rng = np.random.default_rng(MC_SEED)
    predictions = np.array([v_store[cost] for cost in ALL_COSTS])
    j_index = ALL_COSTS.index("J")

    def score_once(true_cost):
        true_v = v_store[true_cost]
        reads = rng.normal(loc=true_v, scale=SIGMA, size=(MC_REPS, n))
        rmse = np.sqrt(np.mean((reads[:, :, None] - predictions[None, None, :]) ** 2,
                               axis=1))
        j_rmse = rmse[:, j_index]
        comp_rmse = np.delete(rmse, j_index, axis=1)
        best_comp = np.min(comp_rmse, axis=1)
        return np.mean(best_comp - j_rmse > DELTA_ADV_RMSE)

    power_j = score_once("J")
    print(f"    Correct-selection probability when J generates data: {power_j:.3f} "
          "(target >= 0.800)")
    for cost in ("D", "S", "Q", "H"):
        false_support = score_once(cost)
        print(f"    False-selection probability when {cost} generates data: {false_support:.3f} "
              "(target <= 0.050)")


def _cost_value(name, v, uL=U_L, uR=U_R, aL=A_L, aR=A_R):
    """Three-site free objective C_F(v) for cost name."""
    if name == "H":
        z = np.exp(v)
        return (ALPHA * 0.5 * (z - 1.0) ** 2
                + BETA_L * 0.5 * (aL - z) ** 2
                + BETA_R * 0.5 * (z - aR) ** 2)
    phi = PHI0[name]
    return ALPHA * phi(v) + BETA_L * phi(uL - v) + BETA_R * phi(v - uR)


def _cost_deriv(name, v, uL=U_L, uR=U_R, aL=A_L, aR=A_R):
    """dC_F/dv for cost name (H uses the z-chain rule)."""
    if name == "J":
        return (ALPHA * np.sinh(v)
                - BETA_L * np.sinh(uL - v)
                + BETA_R * np.sinh(v - uR))
    if name == "Q":
        return ALPHA * v - BETA_L * (uL - v) + BETA_R * (v - uR)
    if name == "S":
        g = lambda t: (np.exp(t) - 1.0) * np.exp(t)
        return ALPHA * g(v) - BETA_L * g(uL - v) + BETA_R * g(v - uR)
    if name == "D":
        g = lambda t: np.exp(t) * t
        return ALPHA * g(v) - BETA_L * g(uL - v) + BETA_R * g(v - uR)
    if name == "H":
        z = np.exp(v)
        dCdz = ALPHA * (z - 1.0) - BETA_L * (aL - z) + BETA_R * (z - aR)
        return dCdz * z
    raise ValueError(name)


def _force_shifted_root(name, xi):
    """Solve C_F'(v) = xi on a scanned bracket."""
    grid = np.linspace(-2.0, 5.0, 701)
    vals = np.array([_cost_deriv(name, v) - xi for v in grid])
    for i in range(len(grid) - 1):
        if vals[i] == 0.0:
            return float(grid[i])
        if vals[i] * vals[i + 1] < 0.0:
            return brentq(lambda v: _cost_deriv(name, v) - xi,
                          grid[i], grid[i + 1])
    return float(grid[int(np.argmin(np.abs(vals)))])


def force_shifted_extension(vJ):
    """S7 force-shifted equilibria under a single common constant tilt.

    A constant tilt xi applied to the free objective gives C_F'(v) = xi.  The
    tilt is fixed once, from J, by requiring the target v_d = v_J + 0.15, and
    the same xi is then applied to every comparator.  No energetic calibration
    enters: xi is a dimensionless tilt of the dimensionless objective.
    """
    print("\n" + "=" * 74)
    print("SUPPLEMENTAL S7  Force-shifted equilibria under a common tilt")
    print("=" * 74)

    vd = vJ + 0.15
    xi = float(_cost_deriv("J", vd))
    z_d = float(np.exp(vd))
    check("common tilt xi_J", xi, 1.7262, tol=5e-4)
    check("target z_d", z_d, 2.1484, tol=5e-4)
    print(f"    v_J={vJ:.4f}  v_d={vd:.4f}  xi_J={xi:.4f}  z_d={z_d:.4f}")

    print("\n  Force-shifted equilibria C_F'(v) = xi_J:")
    reported = {
        "J": (2.148, 0.0),
        "Q": (3.256, 51.6),
        "S": (1.664, -22.6),
        "D": (1.798, -16.3),
        "H": (5.380, 150.4),
    }
    for name in ALL_COSTS:
        vs = _force_shifted_root(name, xi)
        z = float(np.exp(vs))
        rel = (z - z_d) / z_d * 100.0
        rz, rrel = reported[name]
        print(f"    {name}: v={vs:.4f}  z={z:.4f}  rel={rel:+.1f}%")
        check(f"force-shifted z_{name}", z, rz, tol=2e-3)
        check(f"force-shifted rel%_{name}", rel, rrel, tol=0.15)


def main():
    print("Reproducibility check for the manuscript\n"
          "(three-site comparators, Monte Carlo selection, and "
          "force-shifted equilibria).")
    two_site()
    table_rival_minima()
    table_rivals()
    v_store = three_site()
    rho = curvature_and_friction(v_store["J"])
    relaxation_trajectory(rho)
    scoring_and_power(v_store)
    monte_carlo_decision_check(v_store, n=7)
    force_shifted_extension(v_store["J"])
    print("\nDone.  Entries flagged '!!' differ from the stored reference "
          "values beyond display tolerance.")


if __name__ == "__main__":
    main()


==> anc/reproducibility/RS_uncertainty_and_sweep.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Reproducibility extensions for the manuscript:

  (E0) Closed-form two-site minimizer for J_p (analytic reference)
  (E1) Prespecified single-exchange sweep separating J from J_p
  (E2) Three-site representation-uncertainty screening selection probability
  (E3) Sweep selection-probability curve near p = 1, with the exact
       observation-noise-only benchmark
  (E4) Fisher information / Cramer-Rao bound for p
  (E5) Primary-sweep representation-uncertainty screening, scanned over
       nuisance width and over the family index p
  (E6) Least-squares estimation of p

No experimental data are used. Run:
    python3 RS_uncertainty_and_sweep.py --quick   # ~seconds (reduced smoke test)
    python3 RS_uncertainty_and_sweep.py --full    # ~1-2 minutes (default; article sizes)
"""

import argparse
import math
import numpy as np
from scipy.optimize import brentq, minimize_scalar

# ---------------------------------------------------------------------------
# Fixed nominal three-site design (identical to the main reproducibility file)
# ---------------------------------------------------------------------------
ALPHA, BETA_L, BETA_R = 1.0, 2.0, 1.0
A_L, A_R = 10.0, 0.2
U_L, U_R = np.log(A_L), np.log(A_R)
SIGMA = 0.05
DELTA_ADV_RMSE = 0.01
MC_REPS = 20_000
MC_SEED = 20260713

# ---------------------------------------------------------------------------
# Log-space generators Phi0(t) = F(e^t)
# ---------------------------------------------------------------------------
PHI0 = {
    "J": lambda t: np.cosh(t) - 1.0,
    "Q": lambda t: 0.5 * t ** 2,
    "S": lambda t: 0.5 * (np.exp(t) - 1.0) ** 2,
    "D": lambda t: np.exp(t) * t - np.exp(t) + 1.0,
}
ALL_COSTS = ["J", "Q", "S", "D", "H"]  # "H" key = H_el


def phi_Jp(t, p):
    """Log-space generator of the reciprocal family member J_p."""
    return (np.cosh(p * t) - 1.0) / p ** 2


def three_site_min(phi):
    """Unique minimizer of a strictly convex three-site objective."""
    C = lambda v: (ALPHA * phi(v) + BETA_L * phi(U_L - v)
                   + BETA_R * phi(v - U_R))
    return minimize_scalar(C, bounds=(-8.0, 8.0), method="bounded",
                           options={"xatol": 1e-13}).x


def two_site_min(phi, u, rho):
    """Minimizer of alpha*phi(v)+beta*phi(u-v) with alpha/beta = rho.

    Uses the stationarity condition rho*g(v) = g(u-v); solved by minimizing
    the strictly convex objective directly for robustness across generators.
    """
    C = lambda v: rho * phi(v) + phi(u - v)
    return minimize_scalar(C, bounds=(-abs(u) - 8.0, abs(u) + 8.0),
                           method="bounded", options={"xatol": 1e-13}).x


def two_site_min_closed(u, rho, p=1.0):
    """Closed-form two-site minimizer for the reciprocal family J_p.

    Stationarity alpha*sinh(p*v) = beta*sinh(p*(u-v)) becomes linear in
    X^2 = exp(2*p*v) under the substitution X = exp(p*v), giving

        v*_p(u, rho) = (1 / (2p)) * log((rho + e^{p u}) / (rho + e^{-p u})),

    with rho = alpha/beta.  Two consequences used in the manuscript:

      * predicted locations and their p-derivatives are analytic, so the Fisher
        information for p needs no root solving;
      * at rho = 1 the ratio collapses to e^{p u}, so v* = u/2 for every p.
        The equal-weight conditions therefore predict a common location across
        the whole family and cancel exactly from any pairwise residual
        difference between two members.

    The Monte Carlo routines below deliberately keep using two_site_min so that
    published values are unchanged; this function is the analytic reference.
    """
    return np.log((rho + np.exp(p * u)) / (rho + np.exp(-p * u))) / (2.0 * p)


def closed_form_check(verbose=True):
    """Verify the closed form against the numerical minimizer on the sweep grid."""
    u_grid = (2.0, 3.0, 4.0)
    rho_grid = (0.25, 0.5, 1.0, 2.0, 4.0)
    worst = 0.0
    worst_sym = 0.0
    for p in (0.85, 1.0, 1.02, 1.05, 1.1, 1.15, 1.2, 1.35):
        for u in u_grid:
            for r in rho_grid:
                num = two_site_min(lambda t: phi_Jp(t, p), u, r)
                worst = max(worst, abs(num - two_site_min_closed(u, r, p)))
            worst_sym = max(worst_sym,
                            abs(two_site_min_closed(u, 1.0, p) - 0.5 * u))
    if verbose:
        print("=" * 74)
        print("(E0) Closed-form two-site minimizer for J_p")
        print("=" * 74)
        print(f"    max |numerical - closed form| over the sweep grid: {worst:.2e}")
        print(f"    max |v*(alpha/beta=1) - u/2| over p:               {worst_sym:.2e}")
        print("    the alpha/beta=1 conditions are exactly non-informative "
              "for J vs J_p")
    return worst, worst_sym


# ===========================================================================
# (E1) Sweep-based separation of J from J_p
# ===========================================================================
def sweep_test(p=1.1, n_per_point=7, verbose=True):
    """Prespecified two-site sweep that separates J from J_p.

    A grid of operating points (u, rho = alpha/beta) is fixed in advance. At
    each point the minimizer location v* is a parameter-free prediction of the
    generator. Data are generated from the true generator with i.i.d. log-noise
    sigma on each of n_per_point replicates. Because J and J_p are two fully
    specified location vectors, the natural discriminator is a model-selection
    (likelihood-ratio) rule: choose the generator whose predicted location
    vector has the smaller total squared residual across the whole sweep. J is
    'supported' when its aggregate residual is below J_p's (margin 0).
    """
    # Prespecified sweep grid (fixed before any draws): moderate-to-large drive
    # and asymmetric weight ratios, matching Proposition (global identifiability).
    u_grid = np.array([2.0, 3.0, 4.0])
    rho_grid = np.array([0.25, 0.5, 1.0, 2.0, 4.0])
    points = [(u, r) for u in u_grid for r in rho_grid]
    K = len(points)

    gJ = PHI0["J"]
    gP = lambda t: phi_Jp(t, p)

    vJ = np.array([two_site_min(gJ, u, r) for (u, r) in points])
    vP = np.array([two_site_min(gP, u, r) for (u, r) in points])
    sep = np.abs(vJ - vP)

    if verbose:
        print("=" * 74)
        print(f"(E1) Sweep separation of J from J_p, p = {p}")
        print("=" * 74)
        print(f"    grid: u in {list(u_grid)}, rho=alpha/beta in {list(rho_grid)}"
              f"  ({K} points), n={n_per_point} replicates/condition, sigma={SIGMA}")
        print(f"    per-point minimizer separation |v*_J - v*_Jp|:")
        print(f"      min={sep.min():.4f}  median={np.median(sep):.4f}  "
              f"max={sep.max():.4f}  RMS={np.sqrt(np.mean(sep**2)):.4f}")
        print(f"    single-point separation is small (<= {sep.max():.3f}); "
              f"the sweep aggregates {K} points.")

    rng = np.random.default_rng(MC_SEED)

    def power_when(true_v):
        # reads: (MC_REPS, K, n_per_point)
        reads = rng.normal(loc=true_v[None, :, None], scale=SIGMA,
                           size=(MC_REPS, K, n_per_point))
        # total squared residual across all points and replicates vs each model
        sse_J = np.sum((reads - vJ[None, :, None]) ** 2, axis=(1, 2))
        sse_P = np.sum((reads - vP[None, :, None]) ** 2, axis=(1, 2))
        return np.mean(sse_J < sse_P)   # model-selection: pick smaller SSE

    power = power_when(vJ)         # J generates the data
    typeI = power_when(vP)         # J_p generates the data
    if verbose:
        print(f"    correct-selection Pr(J selected | J true) = {power:.3f}")
        print(f"    false-selection (J selected when J_p true) = {typeI:.3f}")
        # single-operating-point reference at the main design point
        v1J = three_site_min(gJ)
        v1P = three_site_min(gP)
        print(f"    single main operating point |v*_J - v*_Jp| "
              f"= {abs(v1J - v1P):.4f}  (weak single-point separation at n=7)")
    return power, typeI, sep


# ===========================================================================
# (E2) Selection probability for the primary three-site RMSE decision
# ===========================================================================
def nominal_predictions():
    """Nominal (prespecified) minimizer locations v_F for F in ALL_COSTS."""
    v = {}
    for c in ("J", "Q", "S", "D"):
        v[c] = three_site_min(PHI0[c])
    # H: linear-coordinate elastic, closed form in z
    zH = (ALPHA + BETA_L * A_L + BETA_R * A_R) / (ALPHA + BETA_L + BETA_R)
    v["H"] = np.log(zH)
    return v


def true_vJ(alpha, beta_L, beta_R, uL, uR):
    """True J passive equilibrium under perturbed representation parameters."""
    g = lambda v: (alpha * np.sinh(v) - beta_L * np.sinh(uL - v)
                   + beta_R * np.sinh(v - uR))
    return brentq(g, -12.0, 12.0)


def full_uncertainty_power(cv_weight=0.10, cv_lambda=0.10, sd_ref=0.10,
                           n=7, verbose=True):
    """Power under prespecified priors on lambda, weights, and references.

    Priors (all independent, prespecified):
      * site-to-edge coupling lambda ~ lognormal, CV = cv_lambda, scaling both
        edge weights together;
      * intrinsic weights alpha, kappa_L, kappa_R ~ lognormal, CV = cv_weight;
      * boundary log-references shift by N(0, sd_ref^2) (a sd_ref fractional
        reference uncertainty), i.e. u_L, u_R -> u_L + dL, u_R + dR.
    The analyst commits to nominal predictions v_F; nature draws the true J
    passive equilibrium from the perturbed representation. Replicates are
    independent N(true_vJ, sigma^2) draws.
    """
    vnom = nominal_predictions()
    preds = np.array([vnom[c] for c in ALL_COSTS])
    jidx = ALL_COSTS.index("J")

    rng = np.random.default_rng(MC_SEED)

    def draw_true(size):
        s_w = np.sqrt(np.log(1 + cv_weight ** 2))
        s_l = np.sqrt(np.log(1 + cv_lambda ** 2))
        alpha = ALPHA * np.exp(rng.normal(0, s_w, size))
        kap_L = BETA_L * np.exp(rng.normal(0, s_w, size))
        kap_R = BETA_R * np.exp(rng.normal(0, s_w, size))
        lam = np.exp(rng.normal(0, s_l, size))
        beta_L = lam * kap_L
        beta_R = lam * kap_R
        uL = U_L + rng.normal(0, sd_ref, size)
        uR = U_R + rng.normal(0, sd_ref, size)
        return alpha, beta_L, beta_R, uL, uR

    # observation-noise-only selection probability, for reference
    def power_obs_only():
        reads = rng.normal(loc=vnom["J"], scale=SIGMA, size=(MC_REPS, n))
        rmse = np.sqrt(np.mean((reads[:, :, None] - preds[None, None, :]) ** 2,
                               axis=1))
        jr = rmse[:, jidx]
        comp = np.min(np.delete(rmse, jidx, axis=1), axis=1)
        return np.mean(comp - jr > DELTA_ADV_RMSE)

    # full-uncertainty selection probability
    a, bL, bR, uL, uR = draw_true(MC_REPS)
    tv = np.array([true_vJ(a[i], bL[i], bR[i], uL[i], uR[i])
                   for i in range(MC_REPS)])
    reads = rng.normal(loc=tv[:, None], scale=SIGMA, size=(MC_REPS, n))
    rmse = np.sqrt(np.mean((reads[:, :, None] - preds[None, None, :]) ** 2,
                           axis=1))
    jr = rmse[:, jidx]
    comp = np.min(np.delete(rmse, jidx, axis=1), axis=1)
    power_full = np.mean(comp - jr > DELTA_ADV_RMSE)
    power_obs = power_obs_only()

    if verbose:
        print("\n" + "=" * 74)
        print("(E2) Selection probability for the primary RMSE decision")
        print("=" * 74)
        print(f"    priors: weights CV={cv_weight:.0%}, lambda CV={cv_lambda:.0%}, "
              f"reference sd={sd_ref} (log units); n={n}, sigma={SIGMA}")
        print(f"    true-location spread sd(v_J^true) = {tv.std():.4f} "
              f"(nominal v_J = {vnom['J']:.4f})")
        print(f"    observation-noise-only selection probability = {power_obs:.3f}")
        print(f"    full-uncertainty selection probability        = {power_full:.3f}")
    return power_obs, power_full, tv.std()


def resolution_scan(n=7):
    """How small must nuisance width be for selection probability >= 0.8?"""
    print("\n" + "-" * 74)
    print("Full-uncertainty selection probability vs. nuisance width (scan)")
    print("-" * 74)
    for w in (0.15, 0.10, 0.07, 0.05, 0.03, 0.02, 0.015, 0.01):
        _, pf, sd = full_uncertainty_power(cv_weight=w, cv_lambda=w,
                                           sd_ref=w, n=n, verbose=False)
        print(f"    width={w:.3f} (CV & ref sd):  sd(v_J^true)={sd:.4f}  "
              f"selection probability={pf:.3f}")


# ===========================================================================
# (E3) Practical identifiability near p = 1: selection curve over p
# ===========================================================================
def p_power_curve(p_values=(1.02, 1.05, 1.10, 1.15, 1.20),
                  n_per_point=7, verbose=True):
    """Monte Carlo correct-selection probability of the 15-point sweep for J vs
    J_p, as a function of p near 1. Quantifies resolution as p -> 1."""
    if verbose:
        print("\n" + "=" * 74)
        print("(E3) Sweep selection probability for J vs J_p near p=1")
        print("=" * 74)
        print(f"    15-point (u, alpha/beta) sweep, n={n_per_point}/point, "
              f"sigma={SIGMA}")
    out = []
    for p in p_values:
        power, typeI, sep = sweep_test(p=p, n_per_point=n_per_point,
                                       verbose=False)
        out.append((p, power, typeI, sep.max()))
        if verbose:
            print(f"    p={p:.2f}:  Pr(select J | J true)={power:.3f}   "
                  f"false-sel={typeI:.3f}   max|dv|={sep.max():.4f}")
    if verbose:
        print("    exact: Pr(select J | J true) = Phi(sqrt(n sum_k delta_k^2)"
              " / (2 sigma)), delta from the closed form")
        for p, power, _, _ in out:
            exact = exact_selection_probability(p, n_per_point=n_per_point)
            se = np.sqrt(exact * (1.0 - exact) / MC_REPS)
            print(f"    p={p:.2f}:  exact={exact:.5f}   "
                  f"1-exact={1.0 - exact:.1e}   "
                  f"(MC - exact)/se={(power - exact) / se:+.2f}")
    return out


def exact_selection_probability(p, n_per_point=7, sigma=SIGMA):
    """Exact observation-noise-only Pr(select J | J true) for the SSE rule.

    With delta_k = v*_{J_p} - v*_J on the 15-point sweep, SSE_J - SSE_{J_p} is
    Gaussian with mean -n sum delta_k^2 and variance 4 n sigma^2 sum delta_k^2,
    so the probability is Phi(sqrt(n sum delta_k^2) / (2 sigma)). By symmetry,
    Pr(select J | J_p true) is one minus this value.
    """
    pts = [(u, r) for u in (2.0, 3.0, 4.0) for r in (0.25, 0.5, 1.0, 2.0, 4.0)]
    delta = np.array([two_site_min_closed(u, r, p) - two_site_min_closed(u, r)
                      for (u, r) in pts])
    z = np.sqrt(n_per_point * np.sum(delta ** 2)) / (2.0 * sigma)
    return 0.5 * (1.0 + math.erf(z / math.sqrt(2.0)))


# ===========================================================================
# (E4) Fisher information / conditioning for estimating p from the sweep
# ===========================================================================
def fisher_p(n_per_point=7, h=1e-4, verbose=True):
    """Fisher information and Cramer-Rao bound for the family index p at p=1,
    (a) from the single main three-site operating point and (b) from the
    prespecified 15-point two-site sweep. With independent
    N(v_k(p), sigma^2) replicates,
    I(p) = (n/sigma^2) * sum_k (dv_k/dp)^2 and sd(p_hat) >= 1/sqrt(I)."""
    # sensitivity of each minimizer location to p at p=1 (central difference)
    def dv_dp_two_site(u, rho):
        gp = lambda t, pp: phi_Jp(t, pp)
        vp = two_site_min(lambda t: gp(t, 1.0 + h), u, rho)
        vm = two_site_min(lambda t: gp(t, 1.0 - h), u, rho)
        return (vp - vm) / (2 * h)

    def dv_dp_three_site():
        vp = three_site_min(lambda t: phi_Jp(t, 1.0 + h))
        vm = three_site_min(lambda t: phi_Jp(t, 1.0 - h))
        return (vp - vm) / (2 * h)

    u_grid = np.array([2.0, 3.0, 4.0])
    rho_grid = np.array([0.25, 0.5, 1.0, 2.0, 4.0])
    grads = np.array([dv_dp_two_site(u, r) for u in u_grid for r in rho_grid])

    I_sweep = (n_per_point / SIGMA ** 2) * np.sum(grads ** 2)
    g1 = dv_dp_three_site()
    I_point = (n_per_point / SIGMA ** 2) * g1 ** 2

    if verbose:
        print("\n" + "=" * 74)
        print("(E4) Fisher information / conditioning for p at p=1")
        print("=" * 74)
        print(f"    n={n_per_point}/point, sigma={SIGMA}")
        print(f"    single three-site point:  dv/dp={g1:.4f}  "
              f"I(p)={I_point:.1f}  CRLB sd(p_hat)>={1/np.sqrt(I_point):.3f}")
        print(f"    15-point sweep:           sum(dv/dp)^2={np.sum(grads**2):.4f}"
              f"  I(p)={I_sweep:.1f}  CRLB sd(p_hat)>={1/np.sqrt(I_sweep):.3f}")
    return I_point, I_sweep, 1/np.sqrt(I_point), 1/np.sqrt(I_sweep)


# ===========================================================================
# (E5) Selection probability for the primary single-exchange sweep
# ===========================================================================
def _v_jp_stat(p, rho, u):
    """Solve rho * sinh(p v) = sinh(p (u-v)) for the two-site Jp minimizer."""
    if abs(p - 1.0) < 1e-12:
        g = lambda v: rho * np.sinh(v) - np.sinh(u - v)
    else:
        g = lambda v: rho * np.sinh(p * v) - np.sinh(p * (u - v))
    lo, hi = -abs(u) - 8.0, abs(u) + 8.0
    return brentq(g, lo, hi)


def sweep_full_uncertainty(p=1.1, w=0.10, n_per_point=7, n_mc=None,
                           include_rho_one=True, shared_frac=0.7,
                           batch_sd=0.0, verbose=True):
    """Selection probabilities for the 15-point sweep.

    Screening design (analogous to three-site S9.1): the analyst commits to
    nominal predictions at the declared (u, rho) grid; nature draws true
    boundaries and weight ratios with shared + condition-specific errors; both
    candidate generators are scored against the same observed reads using the
    *same* nominal predictions (common errors-in-variables screening).

    Error model at width w:
      u_true_k   = u_nom_k + eps_shared_u + eps_k_u
      rho_true_k = rho_nom_k * exp(eps_shared_rho + eps_k_rho)
    with Var(shared) = shared_frac * w^2 and Var(idiosyncratic) = (1-shared_frac)*w^2
    for the u errors (same split for log-rho). Optional batch effect on reads.
    """
    if n_mc is None:
        n_mc = MC_REPS
    u_grid = np.array([2.0, 3.0, 4.0])
    rho_grid = (np.array([0.25, 0.5, 1.0, 2.0, 4.0]) if include_rho_one
                else np.array([0.25, 0.5, 2.0, 4.0]))
    points = [(u, r) for u in u_grid for r in rho_grid]
    K = len(points)
    u_nom = np.array([pt[0] for pt in points])
    rho_nom = np.array([pt[1] for pt in points])

    vJ_nom = np.array([_v_jp_stat(1.0, r, u) for (u, r) in points])
    vP_nom = np.array([_v_jp_stat(p, r, u) for (u, r) in points])

    rng = np.random.default_rng(MC_SEED)
    s_share = np.sqrt(shared_frac) * w
    s_idio = np.sqrt(1.0 - shared_frac) * w

    # --- observation-noise-only (nuisance fixed at nominal) ---
    reads0 = rng.normal(loc=vJ_nom[None, :, None], scale=SIGMA,
                        size=(n_mc, K, n_per_point))
    if batch_sd > 0:
        reads0 = reads0 + rng.normal(0, batch_sd, size=(n_mc, 1, 1))
    sse_J0 = np.sum((reads0 - vJ_nom[None, :, None]) ** 2, axis=(1, 2))
    sse_P0 = np.sum((reads0 - vP_nom[None, :, None]) ** 2, axis=(1, 2))
    power_obs = float(np.mean(sse_J0 < sse_P0))

    # --- full uncertainty: draw true parameters, generate from true J ---
    eps_su = rng.normal(0, s_share, size=n_mc)
    eps_sr = rng.normal(0, s_share, size=n_mc)
    eps_ku = rng.normal(0, s_idio, size=(n_mc, K))
    eps_kr = rng.normal(0, s_idio, size=(n_mc, K))
    u_true = u_nom[None, :] + eps_su[:, None] + eps_ku
    rho_true = rho_nom[None, :] * np.exp(eps_sr[:, None] + eps_kr)

    tv = np.empty((n_mc, K))
    for i in range(n_mc):
        for k in range(K):
            tv[i, k] = _v_jp_stat(1.0, rho_true[i, k], u_true[i, k])

    reads = rng.normal(loc=tv[:, :, None], scale=SIGMA,
                       size=(n_mc, K, n_per_point))
    if batch_sd > 0:
        reads = reads + rng.normal(0, batch_sd, size=(n_mc, 1, 1))
    sse_J = np.sum((reads - vJ_nom[None, :, None]) ** 2, axis=(1, 2))
    sse_P = np.sum((reads - vP_nom[None, :, None]) ** 2, axis=(1, 2))
    power_full = float(np.mean(sse_J < sse_P))
    # false-selection under Jp-true with same nuisance model
    tvP = np.empty((n_mc, K))
    for i in range(n_mc):
        for k in range(K):
            tvP[i, k] = _v_jp_stat(p, rho_true[i, k], u_true[i, k])
    readsP = rng.normal(loc=tvP[:, :, None], scale=SIGMA,
                        size=(n_mc, K, n_per_point))
    if batch_sd > 0:
        readsP = readsP + rng.normal(0, batch_sd, size=(n_mc, 1, 1))
    sse_JP = np.sum((readsP - vJ_nom[None, :, None]) ** 2, axis=(1, 2))
    sse_PP = np.sum((readsP - vP_nom[None, :, None]) ** 2, axis=(1, 2))
    falsesel = float(np.mean(sse_JP < sse_PP))

    if verbose:
        tag = "full 15-pt" if include_rho_one else "reduced (no rho=1)"
        print("\n" + "=" * 74)
        print(f"(E5) Sweep selection probability vs J_p, p={p}  [{tag}]")
        print("=" * 74)
        print(f"    width w={w}, shared_frac={shared_frac}, batch_sd={batch_sd}, "
              f"K={K}, n={n_per_point}, N={n_mc}")
        print(f"    obs-noise-only selection probability = {power_obs:.3f}")
        print(f"    full-uncertainty selection probability = {power_full:.3f}")
        print(f"    false-sel (J | Jp true, full unc.) = {falsesel:.3f}")
        print(f"    sd(v_true - v_nom) mean over pts = "
              f"{np.mean(np.std(tv - vJ_nom[None, :], axis=0)):.4f}")
    return power_obs, power_full, falsesel


def sweep_uncertainty_scan(p=1.1, n_mc=5000, verbose=True):
    """Screening scan of sweep selection probability vs nuisance width."""
    if verbose:
        print("\n" + "-" * 74)
        print(f"Sweep selection probability vs width (p={p}, N={n_mc})")
        print("-" * 74)
    out = []
    for w in (0.15, 0.10, 0.07, 0.05, 0.03, 0.02, 0.015, 0.01):
        po, pf, fs = sweep_full_uncertainty(
            p=p, w=w, n_mc=n_mc, verbose=False)
        out.append((w, po, pf, fs))
        if verbose:
            print(f"    w={w:.3f}:  obs={po:.3f}  full={pf:.3f}  "
                  f"false-sel={fs:.3f}")
    # reduced grid at nominal w=0.10
    po_r, pf_r, fs_r = sweep_full_uncertainty(
        p=p, w=0.10, n_mc=n_mc, include_rho_one=False, verbose=False)
    if verbose:
        print(f"    reduced grid (12 pts, no rho=1) at w=0.10: "
              f"obs={po_r:.3f}  full={pf_r:.3f}")
        # shared-only vs idio-only at w=0.10
        _, pf_sh, _ = sweep_full_uncertainty(
            p=p, w=0.10, n_mc=n_mc, shared_frac=1.0, verbose=False)
        _, pf_id, _ = sweep_full_uncertainty(
            p=p, w=0.10, n_mc=n_mc, shared_frac=0.0, verbose=False)
        _, pf_b, _ = sweep_full_uncertainty(
            p=p, w=0.10, n_mc=n_mc, batch_sd=0.03, verbose=False)
        print(f"    shared-only / idio-only / +batch_sd=0.03 at w=0.10: "
              f"{pf_sh:.3f} / {pf_id:.3f} / {pf_b:.3f}")
    return out, (po_r, pf_r, fs_r)


def sweep_screened_p_curve(p_values=(1.02, 1.05, 1.10, 1.15, 1.20), w=0.10,
                           n_per_point=7, n_mc=None, verbose=True):
    """Screened selection probability across p at fixed nuisance width w.

    Companion to p_power_curve(): the same p grid, but scored under the
    errors-in-variables screen instead of exact parameters. Regenerates the
    screened series plotted against p in the main text.
    """
    if verbose:
        print("\n" + "-" * 74)
        print(f"Sweep screened selection probability vs p (w={w})")
        print("-" * 74)
    out = []
    for p in p_values:
        po, pf, fs = sweep_full_uncertainty(
            p=p, w=w, n_per_point=n_per_point, n_mc=n_mc, verbose=False)
        out.append((p, po, pf, fs))
        if verbose:
            print(f"    p={p:.2f}:  obs={po:.3f}  screened={pf:.3f}  "
                  f"false-sel={fs:.3f}")
    return out


# ===========================================================================
# (E6) Direct least-squares estimation of p (not just pairwise selection)
# ===========================================================================
def estimate_p_simulation(p_true=1.0, n_per_point=7, n_mc=2000,
                          w=0.0, verbose=True):
    """Simulate LS estimator p_hat from the 15-point sweep.

    Minimizes sum_k n * (vbar_k - v*_k(p))^2 over p on a dense grid.
    Reports bias, sd, RMSE, and Wald-CI coverage using the local Fisher
    information at p=1 (idealized) and an empirical percentile interval.
    Also reports a Wald test of H0: p=1 when p_true=1 (type I) or power
    when p_true != 1.
    """
    u_grid = np.array([2.0, 3.0, 4.0])
    rho_grid = np.array([0.25, 0.5, 1.0, 2.0, 4.0])
    points = [(u, r) for u in u_grid for r in rho_grid]
    K = len(points)

    # prediction grid in p
    p_grid = np.linspace(0.85, 1.35, 101)
    V = np.array([[_v_jp_stat(pp, r, u) for (u, r) in points] for pp in p_grid])

    # local Fisher at p=1 for Wald (exact-parameter Gaussian model)
    h = 1e-4
    grads = np.array([
        (_v_jp_stat(1.0 + h, r, u) - _v_jp_stat(1.0 - h, r, u)) / (2 * h)
        for (u, r) in points])
    I_p = (n_per_point / SIGMA ** 2) * np.sum(grads ** 2)
    se_wald = 1.0 / np.sqrt(I_p)

    rng = np.random.default_rng(MC_SEED + 17)
    v_true = np.array([_v_jp_stat(p_true, r, u) for (u, r) in points])

    phats = np.empty(n_mc)
    for i in range(n_mc):
        if w > 0:
            # shared+idio nuisance, then generate from true J_p under perturbed
            s = w / np.sqrt(2)
            u_t = np.array([u for (u, _) in points]) + rng.normal(0, s) + \
                rng.normal(0, s, size=K)
            rho_t = np.array([r for (_, r) in points]) * np.exp(
                rng.normal(0, s) + rng.normal(0, s, size=K))
            vt = np.array([_v_jp_stat(p_true, rho_t[k], u_t[k])
                           for k in range(K)])
        else:
            vt = v_true
        reads = rng.normal(loc=vt[:, None], scale=SIGMA,
                           size=(K, n_per_point))
        vbar = reads.mean(axis=1)
        sse = np.sum((V - vbar[None, :]) ** 2, axis=1)
        phats[i] = p_grid[np.argmin(sse)]

    bias = float(phats.mean() - p_true)
    sd = float(phats.std(ddof=1))
    # 95% Wald coverage using se at p=1 (exact-param idealization)
    cover_wald = float(np.mean(np.abs(phats - p_true) <= 1.96 * se_wald))
    lo, hi = np.percentile(phats, [2.5, 97.5])
    # H0: p=1 Wald test at alpha=0.05 using se_wald
    reject = np.abs(phats - 1.0) > 1.96 * se_wald
    rate = float(np.mean(reject))

    if verbose:
        print("\n" + "=" * 74)
        print(f"(E6) LS estimator p_hat  (p_true={p_true}, w={w}, N={n_mc})")
        print("=" * 74)
        print(f"    bias={bias:.4f}  sd={sd:.4f}  RMSE={np.sqrt(bias**2+sd**2):.4f}")
        print(f"    CRLB (exact-param at p=1) sd>={se_wald:.4f}")
        print(f"    Wald-CI coverage (using se at p=1) = {cover_wald:.3f}")
        print(f"    empirical 2.5--97.5% interval = [{lo:.3f}, {hi:.3f}]")
        print(f"    reject H0:p=1 (Wald) rate = {rate:.3f}")
    return dict(bias=bias, sd=sd, cover=cover_wald, se_wald=se_wald,
                reject_rate=rate, phats=phats)



def main(mode="full"):
    """mode: 'quick' (smoke) or 'full' (manuscript Monte Carlo sizes)."""
    quick = mode == "quick"
    n_mc_sweep = 400 if quick else None  # None -> MC_REPS in callee
    n_scan = 300 if quick else 4000
    n_phat = 200 if quick else 2000
    n_phat_w = 150 if quick else 1500

    print(f"RS_uncertainty_and_sweep mode={mode}")
    closed_form_check()
    sweep_test(p=1.1)
    if not quick:
        sweep_test(p=1.2, verbose=True)
        full_uncertainty_power()
        resolution_scan()
        p_power_curve()
    fisher_p()
    kwargs = {} if n_mc_sweep is None else {"n_mc": n_mc_sweep}
    sweep_full_uncertainty(p=1.1, w=0.10, **kwargs)
    if not quick:
        sweep_uncertainty_scan(p=1.1, n_mc=n_scan)
        sweep_screened_p_curve(w=0.10)
    estimate_p_simulation(p_true=1.0, w=0.0, n_mc=n_phat)
    if not quick:
        estimate_p_simulation(p_true=1.1, w=0.0, n_mc=n_phat)
        estimate_p_simulation(p_true=1.0, w=0.10, n_mc=n_phat_w)
        estimate_p_simulation(p_true=1.1, w=0.10, n_mc=n_phat_w)
    print("\nDone.")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(
        description="Manuscript extension numerics (screening, sweep, p-hat)."
    )
    g = parser.add_mutually_exclusive_group()
    g.add_argument("--quick", action="store_true",
                   help="Reduced Monte Carlo for a fast smoke check (~seconds).")
    g.add_argument("--full", action="store_true",
                   help="Full Monte Carlo matching manuscript sizes (default).")
    args = parser.parse_args()
    mode = "quick" if args.quick else "full"
    main(mode=mode)


==> anc/reproducibility/expected_outputs.txt <==
Expected console output for the manuscript.
Regenerated 2026-08-13 with Python 3.11.4, NumPy 2.4.4, SciPy 1.17.1; the (E3)
exact-benchmark lines and the fixed_ratio_reconstruction_check.py section were
added 2026-10-23 (Python 3.11.10, same NumPy/SciPy).

### python3 RS_reciprocal_graph_numerics.py

Reproducibility check for the manuscript
(three-site comparators, Monte Carlo selection, and force-shifted equilibria).

==========================================================================
SUPPLEMENTAL S5  Two-site analysis  (unit weights w0=alpha=beta=1)
==========================================================================

  Geometric-mean minimizer z* = sqrt(a) and cost C_a(z*):
    a= 2.0:  z*=    1.414   C_a(z*)=    0.371
    a= 4.0:  z*=    2.000   C_a(z*)=    1.625
    a= 8.0:  z*=    2.828   C_a(z*)=    4.244
    [ok ] S5  z*(a=4)                        computed=    2.000   expected=    2.000
    [ok ] S5  C_a(z*) at a=4                 computed=    1.625   expected=    1.625

==========================================================================
TABLE (rival-minima)  own minimizer z_min and displacement z_min - sqrt(a)
==========================================================================
    cost                             a=2       a=4       a=8
    J (reciprocal)                 0.000     0.000     0.000
    Q (quadratic-log)              0.000     0.000     0.000
    S (squared-dev, a/z)           0.000     0.000     0.000
    D (rel-entropy, a/z)           0.000     0.000     0.000
    H_el (elastic, linear edge)     0.086     0.500     1.672

  Check H displacement = (1+a)/2 - sqrt(a) = 0.5*(sqrt(a)-1)^2:
    [ok ] H displacement a=2                 computed=    0.086   expected=    0.086
    [ok ] H displacement a=4                 computed=    0.500   expected=    0.500
    [ok ] H displacement a=8                 computed=    1.672   expected=    1.672

==========================================================================
TABLE (rivals)  full score F(a)+2F(sqrt a); parentheses = gap from J
==========================================================================
    cost                       a=2                   a=4                   a=8
    J                0.371 ( 0.0%)         1.625 ( 0.0%)         4.244 ( 0.0%)
    Q                0.360 ( 3.0%)         1.441 (12.7%)         3.243 (30.9%)
    S                0.672 (44.7%)         5.500 (70.5%)        27.843 (84.8%)
    D                0.538 (31.0%)         3.318 (51.0%)        11.860 (64.2%)
    H                0.757 (51.0%)         7.000 (76.8%)        39.544 (89.3%)

  Cross-check against reported (score, gap%):
    [ok ] J a=2: score    0.371 (paper    0.371), gap  0.0% (paper  0%)
    [ok ] J a=4: score    1.625 (paper    1.625), gap  0.0% (paper  0%)
    [ok ] J a=8: score    4.244 (paper    4.244), gap  0.0% (paper  0%)
    [ok ] Q a=2: score    0.360 (paper    0.360), gap  3.0% (paper  3%)
    [ok ] Q a=4: score    1.441 (paper    1.441), gap 12.7% (paper 13%)
    [ok ] Q a=8: score    3.243 (paper    3.243), gap 30.9% (paper 31%)
    [ok ] S a=2: score    0.672 (paper    0.672), gap 44.7% (paper 45%)
    [ok ] S a=4: score    5.500 (paper    5.500), gap 70.5% (paper 70%)
    [ok ] S a=8: score   27.843 (paper   27.843), gap 84.8% (paper 85%)
    [ok ] D a=2: score    0.538 (paper    0.538), gap 31.0% (paper 31%)
    [ok ] D a=4: score    3.318 (paper    3.318), gap 51.0% (paper 51%)
    [ok ] D a=8: score   11.860 (paper   11.860), gap 64.2% (paper 64%)
    [ok ] H a=2: score    0.757 (paper    0.757), gap 51.0% (paper 51%)
    [ok ] H a=4: score    7.000 (paper    7.000), gap 76.8% (paper 77%)
    [ok ] H a=8: score   39.544 (paper   39.544), gap 89.3% (paper 89%)

  Interior-only (boundary-subtracted) scores 2F(sqrt a):
    a=4:  2J=0.500  2Q=0.480  gap=3.9%  (paper ~4%)
    a=8:  2J=1.182  2Q=1.081  gap=8.5%  (paper ~9%)

==========================================================================
TABLE (threesite)  predicted interior multiplier on the asymmetric chain
  fixed: alpha=1, beta_L=2, beta_R=1, a_L=10, a_R=0.2
==========================================================================
    cost                       v*       z*   rel.fromJ  (paper z*)
    J                       0.615    1.849        0.0%       1.849
    Q                       0.749    2.115       14.4%       2.115
    S                       0.502    1.653      -10.6%       1.653
    D                       0.559    1.749       -5.4%       1.749
    H                       1.668    5.300      186.6%       5.300

  Cross-check (v*, z*, rel% from J):
    [ok ] J: v*= 0.615(p  0.615)  z*= 1.849(p  1.849)  rel=   0.0%(p    0.0%)
    [ok ] Q: v*= 0.749(p  0.749)  z*= 2.115(p  2.115)  rel=  14.4%(p   14.4%)
    [ok ] S: v*= 0.502(p  0.502)  z*= 1.653(p  1.653)  rel= -10.6%(p  -10.6%)
    [ok ] D: v*= 0.559(p  0.559)  z*= 1.749(p  1.749)  rel=  -5.4%(p   -5.4%)
    [ok ] H: v*= 1.668(p  1.668)  z*= 5.300(p  5.300)  rel= 186.6%(p  186.6%)

--------------------------------------------------------------------------
Objective curvature and friction (single free coordinate)
--------------------------------------------------------------------------
    [ok ] C_I''(v_J)                         computed=   11.465   expected=   11.460
    [ok ] friction rho = 3 * C_I''(v_J)      computed=   34.394   expected=   34.400

--------------------------------------------------------------------------
Passive relaxation z(t) under J:  dv/dt = -C_I'(v)/rho,  v(0)=u_R
--------------------------------------------------------------------------
    t     :      0      1      2      3      5      8     12
    z(t)  :   0.20   0.50   0.77   1.00   1.36   1.65   1.80
    ref   :   0.20   0.50   0.77   1.00   1.36   1.65   1.80
    [ok ] trajectory matches regression reference

--------------------------------------------------------------------------
Passive-equilibrium RMSE and sample size (sigma = 0.05)
--------------------------------------------------------------------------
    RMSE = sqrt(sigma^2 + (v_J - v_comp)^2):
      J: |dv|= 0.000   RMSE= 0.050
      Q: |dv|= 0.134   RMSE= 0.143
      S: |dv|= 0.112   RMSE= 0.123
      D: |dv|= 0.056   RMSE= 0.075
      H: |dv|= 1.053   RMSE= 1.054

    Sample size n per comparator (two-sided alpha = 0.05):
      power 0.80:  D:n>=7   S:n>=2   Q:n>=2   H:n>=1
      power 0.90:  D:n>=9   S:n>=3   Q:n>=2   H:n>=1

    Nearest comparator D (|dv|=0.056): n>=7 (power 0.8), n>=9 (power 0.9); manuscript uses n=7

--------------------------------------------------------------------------
Monte Carlo decision check (passive-equilibrium replicates)
--------------------------------------------------------------------------
    n=7, sigma=0.050, delta_adv_RMSE=0.010, replicates=20000, seed=20260713
    Correct-selection probability when J generates data: 0.828 (target >= 0.800)
    False-selection probability when D generates data: 0.024 (target <= 0.050)
    False-selection probability when S generates data: 0.000 (target <= 0.050)
    False-selection probability when Q generates data: 0.000 (target <= 0.050)
    False-selection probability when H generates data: 0.000 (target <= 0.050)

==========================================================================
SUPPLEMENTAL S7  Force-shifted equilibria under a common tilt
==========================================================================
    [ok ] common tilt xi_J                   computed=    1.726   expected=    1.726
    [ok ] target z_d                         computed=    2.148   expected=    2.148
    v_J=0.6147  v_d=0.7647  xi_J=1.7262  z_d=2.1484

  Force-shifted equilibria C_F'(v) = xi_J:
    J: v=0.7647  z=2.1484  rel=+0.0%
    [ok ] force-shifted z_J                  computed=    2.148   expected=    2.148
    [ok ] force-shifted rel%_J               computed=    0.000   expected=    0.000
    Q: v=1.1805  z=3.2559  rel=+51.6%
    [ok ] force-shifted z_Q                  computed=    3.256   expected=    3.256
    [ok ] force-shifted rel%_Q               computed=   51.550   expected=   51.600
    S: v=0.5090  z=1.6636  rel=-22.6%
    [ok ] force-shifted z_S                  computed=    1.664   expected=    1.664
    [ok ] force-shifted rel%_S               computed=  -22.567   expected=  -22.600
    D: v=0.5869  z=1.7984  rel=-16.3%
    [ok ] force-shifted z_D                  computed=    1.798   expected=    1.798
    [ok ] force-shifted rel%_D               computed=  -16.290   expected=  -16.300
    H: v=1.6827  z=5.3802  rel=+150.4%
    [ok ] force-shifted z_H                  computed=    5.380   expected=    5.380
    [ok ] force-shifted rel%_H               computed=  150.428   expected=  150.400

Done.  Entries flagged '!!' differ from the stored reference values beyond display tolerance.

### python3 RS_uncertainty_and_sweep.py --full

RS_uncertainty_and_sweep mode=full
==========================================================================
(E0) Closed-form two-site minimizer for J_p
==========================================================================
    max |numerical - closed form| over the sweep grid: 2.09e-08
    max |v*(alpha/beta=1) - u/2| over p:               2.22e-16
    the alpha/beta=1 conditions are exactly non-informative for J vs J_p
==========================================================================
(E1) Sweep separation of J from J_p, p = 1.1
==========================================================================
    grid: u in [np.float64(2.0), np.float64(3.0), np.float64(4.0)], rho=alpha/beta in [np.float64(0.25), np.float64(0.5), np.float64(1.0), np.float64(2.0), np.float64(4.0)]  (15 points), n=7 replicates/condition, sigma=0.05
    per-point minimizer separation |v*_J - v*_Jp|:
      min=0.0000  median=0.0204  max=0.0503  RMS=0.0269
    single-point separation is small (<= 0.050); the sweep aggregates 15 points.
    correct-selection Pr(J selected | J true) = 0.997
    false-selection (J selected when J_p true) = 0.003
    single main operating point |v*_J - v*_Jp| = 0.0143  (weak single-point separation at n=7)
==========================================================================
(E1) Sweep separation of J from J_p, p = 1.2
==========================================================================
    grid: u in [np.float64(2.0), np.float64(3.0), np.float64(4.0)], rho=alpha/beta in [np.float64(0.25), np.float64(0.5), np.float64(1.0), np.float64(2.0), np.float64(4.0)]  (15 points), n=7 replicates/condition, sigma=0.05
    per-point minimizer separation |v*_J - v*_Jp|:
      min=0.0000  median=0.0391  max=0.0951  RMS=0.0514
    single-point separation is small (<= 0.095); the sweep aggregates 15 points.
    correct-selection Pr(J selected | J true) = 1.000
    false-selection (J selected when J_p true) = 0.000
    single main operating point |v*_J - v*_Jp| = 0.0276  (weak single-point separation at n=7)

==========================================================================
(E2) Selection probability for the primary RMSE decision
==========================================================================
    priors: weights CV=10%, lambda CV=10%, reference sd=0.1 (log units); n=7, sigma=0.05
    true-location spread sd(v_J^true) = 0.0882 (nominal v_J = 0.6147)
    observation-noise-only selection probability = 0.831
    full-uncertainty selection probability        = 0.332

--------------------------------------------------------------------------
Full-uncertainty selection probability vs. nuisance width (scan)
--------------------------------------------------------------------------
    width=0.150 (CV & ref sd):  sd(v_J^true)=0.1319  selection probability=0.232
    width=0.100 (CV & ref sd):  sd(v_J^true)=0.0882  selection probability=0.332
    width=0.070 (CV & ref sd):  sd(v_J^true)=0.0618  selection probability=0.440
    width=0.050 (CV & ref sd):  sd(v_J^true)=0.0442  selection probability=0.545
    width=0.030 (CV & ref sd):  sd(v_J^true)=0.0265  selection probability=0.681
    width=0.020 (CV & ref sd):  sd(v_J^true)=0.0177  selection probability=0.750
    width=0.015 (CV & ref sd):  sd(v_J^true)=0.0133  selection probability=0.781
    width=0.010 (CV & ref sd):  sd(v_J^true)=0.0088  selection probability=0.807

==========================================================================
(E3) Sweep selection probability for J vs J_p near p=1
==========================================================================
    15-point (u, alpha/beta) sweep, n=7/point, sigma=0.05
    p=1.02:  Pr(select J | J true)=0.720   false-sel=0.282   max|dv|=0.0105
    p=1.05:  Pr(select J | J true)=0.921   false-sel=0.078   max|dv|=0.0259
    p=1.10:  Pr(select J | J true)=0.997   false-sel=0.003   max|dv|=0.0503
    p=1.15:  Pr(select J | J true)=1.000   false-sel=0.000   max|dv|=0.0734
    p=1.20:  Pr(select J | J true)=1.000   false-sel=0.000   max|dv|=0.0951
    exact: Pr(select J | J true) = Phi(sqrt(n sum_k delta_k^2) / (2 sigma)), delta from the closed form
    p=1.02:  exact=0.71607   1-exact=2.8e-01   (MC - exact)/se=+1.11
    p=1.05:  exact=0.92063   1-exact=7.9e-02   (MC - exact)/se=+0.22
    p=1.10:  exact=0.99708   1-exact=2.9e-03   (MC - exact)/se=+0.19
    p=1.15:  exact=0.99997   1-exact=2.6e-05   (MC - exact)/se=+0.73
    p=1.20:  exact=1.00000   1-exact=6.9e-08   (MC - exact)/se=+0.04

==========================================================================
(E4) Fisher information / conditioning for p at p=1
==========================================================================
    n=7/point, sigma=0.05
    single three-site point:  dv/dp=-0.1480  I(p)=61.3  CRLB sd(p_hat)>=0.128
    15-point sweep:           sum(dv/dp)^2=1.1859  I(p)=3320.4  CRLB sd(p_hat)>=0.017

==========================================================================
(E5) Sweep selection probability vs J_p, p=1.1  [full 15-pt]
==========================================================================
    width w=0.1, shared_frac=0.7, batch_sd=0.0, K=15, n=7, N=20000
    obs-noise-only selection probability = 0.997
    full-uncertainty selection probability = 0.878
    false-sel (J | Jp true, full unc.) = 0.099
    sd(v_true - v_nom) mean over pts = 0.0658

--------------------------------------------------------------------------
Sweep selection probability vs width (p=1.1, N=4000)
--------------------------------------------------------------------------
    w=0.150:  obs=0.998  full=0.794  false-sel=0.172
    w=0.100:  obs=0.998  full=0.882  false-sel=0.098
    w=0.070:  obs=0.998  full=0.939  false-sel=0.052
    w=0.050:  obs=0.998  full=0.970  false-sel=0.030
    w=0.030:  obs=0.998  full=0.989  false-sel=0.009
    w=0.020:  obs=0.998  full=0.994  false-sel=0.006
    w=0.015:  obs=0.998  full=0.994  false-sel=0.005
    w=0.010:  obs=0.998  full=0.995  false-sel=0.005
    reduced grid (12 pts, no rho=1) at w=0.10: obs=0.996  full=0.877
    shared-only / idio-only / +batch_sd=0.03 at w=0.10: 0.974 / 0.768 / 0.882

--------------------------------------------------------------------------
Sweep screened selection probability vs p (w=0.1)
--------------------------------------------------------------------------
    p=1.02:  obs=0.720  screened=0.589  false-sel=0.391
    p=1.05:  obs=0.921  screened=0.722  false-sel=0.253
    p=1.10:  obs=0.997  screened=0.878  false-sel=0.099
    p=1.15:  obs=1.000  screened=0.957  false-sel=0.027
    p=1.20:  obs=1.000  screened=0.988  false-sel=0.008

==========================================================================
(E6) LS estimator p_hat  (p_true=1.0, w=0.0, N=2000)
==========================================================================
    bias=-0.0004  sd=0.0172  RMSE=0.0172
    CRLB (exact-param at p=1) sd>=0.0174
    Wald-CI coverage (using se at p=1) = 0.943
    empirical 2.5--97.5% interval = [0.965, 1.035]
    reject H0:p=1 (Wald) rate = 0.057

==========================================================================
(E6) LS estimator p_hat  (p_true=1.1, w=0.0, N=2000)
==========================================================================
    bias=-0.0004  sd=0.0188  RMSE=0.0188
    CRLB (exact-param at p=1) sd>=0.0174
    Wald-CI coverage (using se at p=1) = 0.913
    empirical 2.5--97.5% interval = [1.065, 1.135]
    reject H0:p=1 (Wald) rate = 1.000

==========================================================================
(E6) LS estimator p_hat  (p_true=1.0, w=0.1, N=1500)
==========================================================================
    bias=0.0028  sd=0.0499  RMSE=0.0500
    CRLB (exact-param at p=1) sd>=0.0174
    Wald-CI coverage (using se at p=1) = 0.498
    empirical 2.5--97.5% interval = [0.910, 1.110]
    reject H0:p=1 (Wald) rate = 0.502

==========================================================================
(E6) LS estimator p_hat  (p_true=1.1, w=0.1, N=1500)
==========================================================================
    bias=0.0029  sd=0.0528  RMSE=0.0529
    CRLB (exact-param at p=1) sd>=0.0174
    Wald-CI coverage (using se at p=1) = 0.471
    empirical 2.5--97.5% interval = [1.000, 1.215]
    reject H0:p=1 (Wald) rate = 0.917

Done.

### python3 independent_check_numerics.py

Independent secondary implementation: three-site model, comparator costs,
and the Monte Carlo equilibrium-location decision.

==========================================================================
SUPPLEMENTAL S5  Two-site analysis  (unit weights w0=alpha=beta=1)
==========================================================================

  Geometric-mean minimizer z* = sqrt(a) and cost C_a(z*):
    a= 2.0:  z*=    1.414   C_a(z*)=    0.371
    a= 4.0:  z*=    2.000   C_a(z*)=    1.625
    a= 8.0:  z*=    2.828   C_a(z*)=    4.244
    [ok ] S5  z*(a=4)                        computed=    2.000   expected=    2.000
    [ok ] S5  C_a(z*) at a=4                 computed=    1.625   expected=    1.625

==========================================================================
TABLE (rival-minima)  own minimizer z_min and displacement z_min - sqrt(a)
==========================================================================
    cost                             a=2       a=4       a=8
    J (reciprocal)                 0.000     0.000     0.000
    Q (quadratic-log)              0.000     0.000     0.000
    S (squared-dev, a/z)           0.000     0.000     0.000
    D (rel-entropy, a/z)           0.000     0.000     0.000
    H_el (elastic, linear edge)     0.086     0.500     1.672

  Check H displacement = (1+a)/2 - sqrt(a) = 0.5*(sqrt(a)-1)^2:
    [ok ] H displacement a=2                 computed=    0.086   expected=    0.086
    [ok ] H displacement a=4                 computed=    0.500   expected=    0.500
    [ok ] H displacement a=8                 computed=    1.672   expected=    1.672

==========================================================================
TABLE (rivals)  full score F(a)+2F(sqrt a); parentheses = gap from J
==========================================================================
    cost                       a=2                   a=4                   a=8
    J                0.371 ( 0.0%)         1.625 ( 0.0%)         4.244 ( 0.0%)
    Q                0.360 ( 3.0%)         1.441 (12.7%)         3.243 (30.9%)
    S                0.672 (44.7%)         5.500 (70.5%)        27.843 (84.8%)
    D                0.538 (31.0%)         3.318 (51.0%)        11.860 (64.2%)
    H                0.757 (51.0%)         7.000 (76.8%)        39.544 (89.3%)

  Cross-check against reported (score, gap%):
    [ok ] J a=2: score    0.371 (paper    0.371), gap  0.0% (paper  0%)
    [ok ] J a=4: score    1.625 (paper    1.625), gap  0.0% (paper  0%)
    [ok ] J a=8: score    4.244 (paper    4.244), gap  0.0% (paper  0%)
    [ok ] Q a=2: score    0.360 (paper    0.360), gap  3.0% (paper  3%)
    [ok ] Q a=4: score    1.441 (paper    1.441), gap 12.7% (paper 13%)
    [ok ] Q a=8: score    3.243 (paper    3.243), gap 30.9% (paper 31%)
    [ok ] S a=2: score    0.672 (paper    0.672), gap 44.7% (paper 45%)
    [ok ] S a=4: score    5.500 (paper    5.500), gap 70.5% (paper 70%)
    [ok ] S a=8: score   27.843 (paper   27.843), gap 84.8% (paper 85%)
    [ok ] D a=2: score    0.538 (paper    0.538), gap 31.0% (paper 31%)
    [ok ] D a=4: score    3.318 (paper    3.318), gap 51.0% (paper 51%)
    [ok ] D a=8: score   11.860 (paper   11.860), gap 64.2% (paper 64%)
    [ok ] H a=2: score    0.757 (paper    0.757), gap 51.0% (paper 51%)
    [ok ] H a=4: score    7.000 (paper    7.000), gap 76.8% (paper 77%)
    [ok ] H a=8: score   39.544 (paper   39.544), gap 89.3% (paper 89%)

  Interior-only (boundary-subtracted) scores 2F(sqrt a):
    a=4:  2J=0.500  2Q=0.480  gap=3.9%  (paper ~4%)
    a=8:  2J=1.182  2Q=1.081  gap=8.5%  (paper ~9%)

==========================================================================
TABLE (threesite)  predicted interior multiplier on the asymmetric chain
  fixed: alpha=1, beta_L=2, beta_R=1, a_L=10, a_R=0.2
==========================================================================
    cost                       v*       z*   rel.fromJ  (paper z*)
    J                       0.615    1.849        0.0%       1.849
    Q                       0.749    2.115       14.4%       2.115
    S                       0.502    1.653      -10.6%       1.653
    D                       0.559    1.749       -5.4%       1.749
    H                       1.668    5.300      186.6%       5.300

  Cross-check (v*, z*, rel% from J):
    [ok ] J: v*= 0.615(p  0.615)  z*= 1.849(p  1.849)  rel=   0.0%(p    0.0%)
    [ok ] Q: v*= 0.749(p  0.749)  z*= 2.115(p  2.115)  rel=  14.4%(p   14.4%)
    [ok ] S: v*= 0.502(p  0.502)  z*= 1.653(p  1.653)  rel= -10.6%(p  -10.6%)
    [ok ] D: v*= 0.559(p  0.559)  z*= 1.749(p  1.749)  rel=  -5.4%(p   -5.4%)
    [ok ] H: v*= 1.668(p  1.668)  z*= 5.300(p  5.300)  rel= 186.6%(p  186.6%)

--------------------------------------------------------------------------
Objective curvature and friction (single free coordinate)
--------------------------------------------------------------------------
    [ok ] C_I''(v_J)                         computed=   11.465   expected=   11.460
    [ok ] friction rho = 3 * C_I''(v_J)      computed=   34.394   expected=   34.400

--------------------------------------------------------------------------
Passive relaxation z(t) under J:  dv/dt = -C_I'(v)/rho,  v(0)=u_R
--------------------------------------------------------------------------
    t     :      0      1      2      3      5      8     12
    z(t)  :   0.20   0.50   0.77   1.00   1.36   1.65   1.80
    ref   :   0.20   0.50   0.77   1.00   1.36   1.65   1.80
    [ok ] trajectory matches regression reference

--------------------------------------------------------------------------
Passive-equilibrium RMSE and sample size (sigma = 0.05)
--------------------------------------------------------------------------
    RMSE = sqrt(sigma^2 + (v_J - v_comp)^2):
      J: |dv|= 0.000   RMSE= 0.050
      Q: |dv|= 0.134   RMSE= 0.143
      S: |dv|= 0.112   RMSE= 0.123
      D: |dv|= 0.056   RMSE= 0.075
      H: |dv|= 1.053   RMSE= 1.054

    Sample size n per comparator (two-sided alpha = 0.05):
      power 0.80:  D:n>=7   S:n>=2   Q:n>=2   H:n>=1
      power 0.90:  D:n>=9   S:n>=3   Q:n>=2   H:n>=1

    Nearest comparator D (|dv|=0.056): n>=7 (power 0.8), n>=9 (power 0.9); manuscript uses n=7

--------------------------------------------------------------------------
Monte Carlo decision check (passive-equilibrium replicates)
--------------------------------------------------------------------------
    n=7, sigma=0.050, delta_adv_RMSE=0.010, replicates=20000, seed=20260713
    Correct-selection probability when J generates data: 0.828 (target >= 0.800)
    False-selection probability when D generates data: 0.024 (target <= 0.050)
    False-selection probability when S generates data: 0.000 (target <= 0.050)
    False-selection probability when Q generates data: 0.000 (target <= 0.050)
    False-selection probability when H generates data: 0.000 (target <= 0.050)

Done.  Entries flagged '!!' differ from the stored reference values beyond display tolerance.

### python3 fixed_ratio_reconstruction_check.py

Fixed-ratio, chain, and noisy-bisection checks for the manuscript
==========================================================================
(F1) Identification from a single fixed weight ratio (Theorem 2)
==========================================================================
    s in [0.25, 0.5, 1.0, 2.0, 4.0]; iteration stopped at T^n(s) <= 1e-6
    g=sinh           r=3.0000:  max rel. error of g = 1.6e-13   iterations 12-16   r_hat(u=1e-4)=3.000000
    g=sinh           r=0.3333:  max rel. error of g = 1.6e-13   iterations 12-16   r_hat(u=1e-4)=0.333333
    g=sinh           r=1.5000:  max rel. error of g = 1.3e-13   iterations 31-43   r_hat(u=1e-4)=1.500000
    g=s/sqrt(1+s^2)  r=3.0000:  max rel. error of g = 3.5e-13   iterations 12-13   r_hat(u=1e-4)=3.000000
    g=s/sqrt(1+s^2)  r=0.3333:  max rel. error of g = 3.5e-13   iterations 12-13   r_hat(u=1e-4)=0.333333
    g=s/sqrt(1+s^2)  r=1.5000:  max rel. error of g = 5.0e-13   iterations 31-34   r_hat(u=1e-4)=1.500000
    g=arctan         r=3.0000:  max rel. error of g = 2.5e-13   iterations 12-13   r_hat(u=1e-4)=3.000000
    g=arctan         r=0.3333:  max rel. error of g = 2.5e-13   iterations 12-13   r_hat(u=1e-4)=0.333333
    g=arctan         r=1.5000:  max rel. error of g = 2.8e-13   iterations 31-35   r_hat(u=1e-4)=1.500000
    [ok ] reconstruction from V alone, max rel. error    5.0e-13 (tolerance 1e-9)
    [ok ] near-origin ratio limit at u=1e-4, max rel. error 2.5e-09 (tolerance 1e-7)
    [ok ] r = 1 gives V(u) = u/2 for every generator     0.0e+00

==========================================================================
(F2) Two-free-vertex chain (Theorem 6)
==========================================================================
    case A: rho=2,   beta=2.5 >= 2  : x(1e2)=100.2148  x(1e4)=9998.6667
    case E: rho=0.5, beta=2.2 >= 2  : x(1e2)=99.3664  x(1e4)=9997.8178
    case B: rho=2,   beta=1.5 <  2  : x(1e2)=1.3451  x(1e4)=1.3453
    [ok ] 0 < y(u) < x(u) < u on the whole grid          
    [ok ] x(u) strictly increasing in u                  
    [ok ] leaf pair (x, y) equals R_Psi(x, gamma/delta)  max rel. dev. 9.5e-14
    [ok ] case B: x(1e4) below and near limit x_inf      x(1e4)=1.34528  x_inf=1.34528
    [ok ] cases A, E: x(1e4) of order u (unbounded sweep) x_A=9998.7  x_E=9997.8
    case A: rho=2,   beta=2.5 >= 2  : rho_hat=2.000000  max rel. error of g from (x, y) pairs = 5.6e-10
    case E: rho=0.5, beta=2.2 >= 2  : rho_hat=0.500000  max rel. error of g from (x, y) pairs = 1.3e-09
    [ok ] chain reconstruction from (x, y) pairs, max rel. error 1.3e-09 (tolerance 1e-5)

==========================================================================
(F3) Noisy bisection for a finite-target ratio (Proposition 2)
==========================================================================
    g=sinh, s=2.0, w0=1.0, r*=3.086161, bracket [2.0, 5.0], N=40, c0=0.07908
    bounded errors |e| <= 0.001: bound 0.01265, observed max 0.00261, median 0.00119
    [ok ] bounded-noise log-ratio bound holds in all trials 2002 trials
    Gaussian errors sigma=0.05, 25 replicates/query, q=0.05: eta=0.03841, bound 0.4857
    fraction with some |e_j| > eta = 0.0002;  fraction violating the bound = 0.0000
    [ok ] Gaussian case: violation frequency <= q        0.0000 <= 0.05

Done.


==> anc/reproducibility/fixed_ratio_reconstruction_check.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Numerical checks of the fixed-ratio and chain identification results and of
the noisy bisection bound in

    "Uniqueness and reconstruction of reciprocal constitutive generators
     from equilibrium response maps"
    J. Washburn and M. Simons.

  (F1) Fixed-ratio identification (main-text Theorem 2): the near-origin ratio
       limit r = lim u/V(u) - 1 and the iterative reconstruction
       g(s) = g'(0) lim rho^n T^n(s), computed from the fixed-ratio response
       V(u) = R_Psi(u, r) alone, for three generators (two with bounded g).
  (F2) Two-free-vertex chain (main-text Theorem 6): the joint equilibrium is
       computed from both stationarity equations; the script checks the
       ordering 0 < y < x < u, monotonicity of x(u), the sweep condition
       beta >= alpha + min(gamma, delta) for bounded g, and reconstructs g
       from interpolated observed pairs (x, y) by Theorem 2.
  (F3) Noisy bisection (main-text Proposition 2) for a finite-target ratio,
       under bounded and Gaussian location errors.

Each generator is used only to produce forward responses and, separately, to
score the reconstruction. No experimental data are used.

Usage
-----
    python3 fixed_ratio_reconstruction_check.py      # a few seconds
"""

import math

import numpy as np
from scipy.interpolate import CubicSpline
from scipy.optimize import brentq

SEED = 20261023

# name: (g, g'), each with g'(0) = 1
GENERATORS = {
    "sinh": (math.sinh, math.cosh),
    "s/sqrt(1+s^2)": (lambda s: s / math.sqrt(1.0 + s * s),
                      lambda s: (1.0 + s * s) ** -1.5),
    "arctan": (math.atan, lambda s: 1.0 / (1.0 + s * s)),
}
S_POINTS = (0.25, 0.5, 1.0, 2.0, 4.0)


def check(name, ok, detail):
    flag = "ok " if ok else "!! "
    print(f"    [{flag}] {name:<46s} {detail}")


def solve(f, a, b):
    scale = max(abs(a), abs(b))
    return brentq(f, a, b, xtol=1e-16 * scale, rtol=1e-15, maxiter=500)


def response(g, u, r):
    """Two-site equilibrium V = R_Psi(u, r): root of r g(v) = g(u - v) in (0, u)."""
    return solve(lambda v: r * g(v) - g(u - v), 0.0, u)


# ============================================================================
# (F1) Theorem 2: identification from one fixed weight ratio
# ============================================================================
def T_step(V, r, s):
    """One step of the Theorem 2 map, read from the response curve V alone."""
    if r > 1.0:
        # T(s) = V(u) at the unique u with u - V(u) = s; that u lies in [s, 2s].
        u = solve(lambda uu: uu - V(uu) - s, s, 2.0 * s)
        return V(u)
    # r < 1: T(s) = u - V(u) at the unique u with V(u) = s; u lies in [s, 2s].
    u = solve(lambda uu: V(uu) - s, s, 2.0 * s)
    return u - V(u)


def reconstruct(V, r, s, t_stop=1e-6, n_max=400):
    """g(s)/g'(0) ~ rho^n T^n(s), iterating until T^n(s) <= t_stop."""
    rho = r if r > 1.0 else 1.0 / r
    t, n = s, 0
    while t > t_stop and n < n_max:
        t = T_step(V, r, t)
        n += 1
    return rho ** n * t, n


def fixed_ratio_checks():
    print("=" * 74)
    print("(F1) Identification from a single fixed weight ratio (Theorem 2)")
    print("=" * 74)
    print(f"    s in {list(S_POINTS)}; iteration stopped at T^n(s) <= 1e-6")
    worst_rec, worst_ratio = 0.0, 0.0
    for name, (g, _) in GENERATORS.items():
        for r in (3.0, 1.0 / 3.0, 1.5):
            V = lambda u, g=g, r=r: response(g, u, r)
            rel = []
            n_used = []
            for s in S_POINTS:
                est, n = reconstruct(V, r, s)
                rel.append(abs(est / g(s) - 1.0))
                n_used.append(n)
            r_hat = 1e-4 / V(1e-4) - 1.0
            worst_rec = max(worst_rec, max(rel))
            worst_ratio = max(worst_ratio, abs(r_hat / r - 1.0))
            print(f"    g={name:<14s} r={r:6.4f}:  max rel. error of g = "
                  f"{max(rel):.1e}   iterations {min(n_used)}-{max(n_used)}   "
                  f"r_hat(u=1e-4)={r_hat:.6f}")
    check("reconstruction from V alone, max rel. error", worst_rec < 1e-9,
          f"{worst_rec:.1e} (tolerance 1e-9)")
    check("near-origin ratio limit at u=1e-4, max rel. error",
          worst_ratio < 1e-7, f"{worst_ratio:.1e} (tolerance 1e-7)")
    sym = max(abs(response(g, u, 1.0) - 0.5 * u)
              for g, _ in GENERATORS.values() for u in (0.5, 2.0, 5.0))
    check("r = 1 gives V(u) = u/2 for every generator", sym < 1e-14,
          f"{sym:.1e}")
    return worst_rec, worst_ratio


# ============================================================================
# (F2) Two-free-vertex chain  B(u) --beta-- I(x, alpha) --delta-- L(y, gamma)
# ============================================================================
def chain_equilibrium(g, u, alpha, beta, delta, gamma):
    """Joint stationary point of
        alpha Psi(x) + beta Psi(u - x) + delta Psi(x - y) + gamma Psi(y).
    For fixed y the first equation has a unique root x(y); the second is then
    strictly increasing in y on [0, u]."""
    def x_of(y):
        return solve(lambda x: alpha * g(x) - beta * g(u - x)
                     + delta * g(x - y), -u, u)

    def G(y):
        return gamma * g(y) - delta * g(x_of(y) - y)

    y = solve(G, 0.0, u)
    return x_of(y), y


def chain_checks():
    print("\n" + "=" * 74)
    print("(F2) Two-free-vertex chain (Theorem 6)")
    print("=" * 74)
    g = GENERATORS["s/sqrt(1+s^2)"][0]       # bounded, sup g = 1
    u_grid = np.geomspace(1e-8, 1e4, 1500)
    cases = {
        # label: (alpha, beta, delta, gamma); sweep iff beta >= alpha+min(gamma,delta)
        "A: rho=2,   beta=2.5 >= 2  ": (1.0, 2.5, 1.0, 2.0),
        "E: rho=0.5, beta=2.2 >= 2  ": (1.0, 2.2, 2.0, 1.0),
        "B: rho=2,   beta=1.5 <  2  ": (1.0, 1.5, 1.0, 2.0),
    }
    results = {}
    order_ok, mono_ok, leaf_err = True, True, 0.0
    for label, (al, be, de, ga) in cases.items():
        xs, ys = [], []
        for u in u_grid:
            x, y = chain_equilibrium(g, u, al, be, de, ga)
            order_ok &= (0.0 < y < x < u)
            xs.append(x)
            ys.append(y)
            leaf_err = max(leaf_err, abs(y - response(g, x, ga / de)) / x)
        xs, ys = np.array(xs), np.array(ys)
        mono_ok &= bool(np.all(np.diff(xs) > 0.0))
        results[label] = (xs, ys)
        print(f"    case {label}: x(1e2)={xs[np.searchsorted(u_grid, 1e2)]:.4f}"
              f"  x(1e4)={xs[-1]:.4f}")
    check("0 < y(u) < x(u) < u on the whole grid", order_ok, "")
    check("x(u) strictly increasing in u", mono_ok, "")
    check("leaf pair (x, y) equals R_Psi(x, gamma/delta)", leaf_err < 1e-12,
          f"max rel. dev. {leaf_err:.1e}")

    # bounded case B: x(u) increases to the finite limit x_inf with
    # beta * sup g = alpha g(x_inf) + delta g(x_inf - R(x_inf, rho)).
    al, be, de, ga = cases["B: rho=2,   beta=1.5 <  2  "]
    phi = lambda x: al * g(x) + de * g(x - response(g, x, ga / de))
    x_inf = solve(lambda x: phi(x) - be * 1.0, 1e-6, 1e6)
    xB = results["B: rho=2,   beta=1.5 <  2  "][0][-1]
    check("case B: x(1e4) below and near limit x_inf",
          xB < x_inf and x_inf - xB < 1e-3, f"x(1e4)={xB:.5f}  x_inf={x_inf:.5f}")
    xA = results["A: rho=2,   beta=2.5 >= 2  "][0][-1]
    xE = results["E: rho=0.5, beta=2.2 >= 2  "][0][-1]
    check("cases A, E: x(1e4) of order u (unbounded sweep)",
          xA > 9e3 and xE > 9e3, f"x_A={xA:.1f}  x_E={xE:.1f}")

    # reconstruction of g from interpolated observed pairs (x, y) alone
    worst = 0.0
    for label in ("A: rho=2,   beta=2.5 >= 2  ", "E: rho=0.5, beta=2.2 >= 2  "):
        xs, ys = results[label]
        spline = CubicSpline(np.log(xs), np.log(ys))
        V = lambda x, sp=spline: float(np.exp(sp(math.log(x))))
        rho_hat = xs[0] / ys[0] - 1.0
        rel = []
        for s in S_POINTS:
            est, _ = reconstruct(V, rho_hat, s, t_stop=1e-6)
            rel.append(abs(est / g(s) - 1.0))
        worst = max(worst, max(rel))
        print(f"    case {label}: rho_hat={rho_hat:.6f}  "
              f"max rel. error of g from (x, y) pairs = {max(rel):.1e}")
    check("chain reconstruction from (x, y) pairs, max rel. error",
          worst < 1e-5, f"{worst:.1e} (tolerance 1e-5)")
    return worst


# ============================================================================
# (F3) Proposition 2: noisy bisection for a finite-target ratio
# ============================================================================
def bisection(query, w0, r_lo, r_hi, eta, n_queries):
    a, b = r_lo, r_hi
    for _ in range(n_queries):
        m = 0.5 * (a + b)
        d = query(m) - w0
        if d > eta:          # equilibrium above target: ratio too small
            a = m
        elif d < -eta:       # equilibrium below target: ratio too large
            b = m
        else:
            return m
    return 0.5 * (a + b)


def bisection_checks():
    print("\n" + "=" * 74)
    print("(F3) Noisy bisection for a finite-target ratio (Proposition 2)")
    print("=" * 74)
    g, gp = GENERATORS["sinh"]
    s, w0 = 2.0, 1.0
    u = s + w0
    r_star = g(s) / g(w0)
    r_lo, r_hi, n_q = 2.0, 5.0, 40
    grid = np.linspace(r_lo, r_hi, 10001)
    slopes = []
    for r in grid:
        v = response(g, u, r)
        slopes.append(g(v) / (r * gp(v) + gp(u - v)))
    c0 = min(slopes)
    print(f"    g=sinh, s={s}, w0={w0}, r*={r_star:.6f}, bracket "
          f"[{r_lo}, {r_hi}], N={n_q}, c0={c0:.5f}")
    rng = np.random.default_rng(SEED)
    exact = lambda r: response(g, u, r)

    eta = 1e-3
    bound = max(2.0 * eta / c0, (r_hi - r_lo) / 2 ** (n_q + 1)) / r_lo
    errs = []
    for _ in range(2000):
        q = lambda r: exact(r) + rng.uniform(-eta, eta)
        errs.append(abs(math.log(bisection(q, w0, r_lo, r_hi, eta, n_q) / r_star)))
    for sgn in (1.0, -1.0):
        q = lambda r, sg=sgn: exact(r) + sg * eta
        errs.append(abs(math.log(bisection(q, w0, r_lo, r_hi, eta, n_q) / r_star)))
    print(f"    bounded errors |e| <= {eta}: bound {bound:.5f}, observed max "
          f"{max(errs):.5f}, median {np.median(errs):.5f}")
    check("bounded-noise log-ratio bound holds in all trials",
          max(errs) <= bound, f"{len(errs)} trials")

    sigma, n_rep, q_fail = 0.05, 25, 0.05
    eta_g = sigma / math.sqrt(n_rep) * math.sqrt(2.0 * math.log(2 * n_q / q_fail))
    bound_g = max(2.0 * eta_g / c0, (r_hi - r_lo) / 2 ** (n_q + 1)) / r_lo
    n_trials, viol, event_fail = 5000, 0, 0
    for _ in range(n_trials):
        drawn = []

        def qg(r):
            e = rng.normal(0.0, sigma / math.sqrt(n_rep))
            drawn.append(e)
            return exact(r) + e
        r_hat = bisection(qg, w0, r_lo, r_hi, eta_g, n_q)
        viol += abs(math.log(r_hat / r_star)) > bound_g
        event_fail += max(abs(e) for e in drawn) > eta_g
    print(f"    Gaussian errors sigma={sigma}, {n_rep} replicates/query, "
          f"q={q_fail}: eta={eta_g:.5f}, bound {bound_g:.4f}")
    print(f"    fraction with some |e_j| > eta = {event_fail / n_trials:.4f};"
          f"  fraction violating the bound = {viol / n_trials:.4f}")
    check("Gaussian case: violation frequency <= q", viol / n_trials <= q_fail,
          f"{viol / n_trials:.4f} <= {q_fail}")
    return max(errs), bound, viol / n_trials


def main():
    print("Fixed-ratio, chain, and noisy-bisection checks for the manuscript")
    fixed_ratio_checks()
    chain_checks()
    bisection_checks()
    print("\nDone.")


if __name__ == "__main__":
    main()


==> anc/reproducibility/independent_check_numerics.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Reproducibility script for the numerical predictions in

    "Uniqueness and reconstruction of reciprocal constitutive generators
     from equilibrium response maps"
    J. Washburn and M. Simons.

This script is a deliberately independent second implementation of the
numerical checks in the Supplemental Material. It shares no code with
RS_reciprocal_graph_numerics.py, so agreement between the two is a check
against implementation error rather than a repeat of the same calculation.
It covers:

  * the symmetric two-site analysis and static score table in Supplemental S5;
  * Table S3 and Figure S1 values for the asymmetric three-site chain;
  * an overdamped-relaxation trajectory used as an internal regression check;
  * passive-equilibrium RMSE values and a normal-approximation sample-size
    calculation supporting the choice n=7;
  * the Monte Carlo minimum-RMSE-advantage decision in Supplemental S8 and S10.

No experimental data are used. All inputs are the fixed parameters stated in
the paper. The script prints each computed quantity next to a stored reference
value and flags any mismatch beyond the display tolerance.

Dependencies
------------
    python >= 3.11, numpy, scipy     (tested with numpy 2.x, scipy 1.x)

Usage
-----
    python3 independent_check_numerics.py
"""

import numpy as np
from scipy.optimize import brentq, minimize_scalar
from scipy.integrate import solve_ivp
from scipy.stats import norm

# ----------------------------------------------------------------------------
# Scalar costs. Each is calibrated to unit curvature at the reference x = 1.
# ----------------------------------------------------------------------------
def J(x):  # reciprocal cost, Theorem (uniqueness):  J(x) = (x + 1/x)/2 - 1
    return 0.5 * (x + 1.0 / x) - 1.0

def Q(x):  # quadratic-log cost
    return 0.5 * np.log(x) ** 2

def S(x):  # squared-deviation cost
    return 0.5 * (x - 1.0) ** 2

def D(x):  # relative-entropy / free-energy generator
    return x * np.log(x) - x + 1.0

# Log-space generators Phi0(t) = F(e^t) for the ratio-edge costs.  These enter
# the graph objective through site value v and edge differences (Eq. graph
# functional; three-site objective Eq. threesite-obj).
PHI0 = {
    "J": lambda t: np.cosh(t) - 1.0,          # J(e^t) = cosh t - 1
    "Q": lambda t: 0.5 * t ** 2,              # Q(e^t) = t^2 / 2
    "S": lambda t: 0.5 * (np.exp(t) - 1.0) ** 2,
    "D": lambda t: np.exp(t) * t - np.exp(t) + 1.0,
}

RATIO_EDGE_COSTS = ["J", "Q", "S", "D"]       # reciprocal or directed ratio edges
ALL_COSTS = ["J", "Q", "S", "D", "H"]         # "H" key = H_el linear-coordinate elastic comparator


def _fmt(x, w=9, p=3):
    return f"{x:>{w}.{p}f}"


def check(name, computed, reported, tol=1.5e-3):
    flag = "ok " if abs(computed - reported) <= tol else "!! "
    print(f"    [{flag}] {name:<34s} computed={_fmt(computed)}   "
          f"expected={_fmt(reported)}")


# ============================================================================
# Supplemental S5 -- symmetric two-site calibration case
# ============================================================================
def two_site():
    print("\n" + "=" * 74)
    print("SUPPLEMENTAL S5  Two-site analysis  (unit weights w0=alpha=beta=1)")
    print("=" * 74)

    # Constrained minimizer is the geometric mean z* = sqrt(a) (equal weights).
    # Full cost at the minimum:  C_a(z*) = J(a) + 2 J(sqrt a).
    print("\n  Geometric-mean minimizer z* = sqrt(a) and cost C_a(z*):")
    for a in (2.0, 4.0, 8.0):
        z = np.sqrt(a)
        C = J(a) + 2.0 * J(z)
        print(f"    a={a:>4.1f}:  z*={_fmt(z)}   C_a(z*)={_fmt(C)}")
    check("S5  z*(a=4)", np.sqrt(4.0), 2.0)
    check("S5  C_a(z*) at a=4", J(4.0) + 2.0 * J(2.0), 1.625)


# ============================================================================
# Table (rival-minima) -- each comparator's own minimizer on the symmetric
# two-site geometry (edge orientation a/z), and displacement from sqrt(a).
# ============================================================================
def table_rival_minima():
    print("\n" + "=" * 74)
    print("TABLE (rival-minima)  own minimizer z_min and displacement z_min - sqrt(a)")
    print("=" * 74)
    print(f"    {'cost':<26s}{'a=2':>10s}{'a=4':>10s}{'a=8':>10s}")
    for cost in ALL_COSTS:
        disps = []
        for a in (2.0, 4.0, 8.0):
            if cost == "H":
                zmin = (1.0 + a) / 2.0            # arithmetic mean (linear edge)
            else:
                zmin = np.sqrt(a)                 # ratio-edge costs: geometric mean
            disps.append(zmin - np.sqrt(a))
        label = {"J": "J (reciprocal)", "Q": "Q (quadratic-log)",
                 "S": "S (squared-dev, a/z)", "D": "D (rel-entropy, a/z)",
                 "H": "H_el (elastic, linear edge)"}[cost]
        print(f"    {label:<26s}" + "".join(_fmt(d, 10) for d in disps))
    # spot checks against the manuscript (H row)
    print("\n  Check H displacement = (1+a)/2 - sqrt(a) = 0.5*(sqrt(a)-1)^2:")
    for a, rep in ((2.0, 0.086), (4.0, 0.500), (8.0, 1.672)):
        check(f"H displacement a={a:.0f}", (1 + a) / 2 - np.sqrt(a), rep)


# ============================================================================
# Table (rivals) -- full cost score F(a) + 2 F(sqrt a) and fractional gap from J.
# ============================================================================
def table_rivals():
    print("\n" + "=" * 74)
    print("TABLE (rivals)  full score F(a)+2F(sqrt a); parentheses = gap from J")
    print("=" * 74)

    def full_score(cost, a):
        z = np.sqrt(a)
        if cost == "H":
            return 0.5 * (a - 1) ** 2 + 0.5 * (z - 1) ** 2 + 0.5 * (a - z) ** 2
        f = {"J": J, "Q": Q, "S": S, "D": D}[cost]
        return f(a) + 2.0 * f(z)   # boundary site F(a) + two interior terms F(sqrt a)

    reported = {  # (score, percent-gap) as printed in the manuscript
        "J": {2: (0.371, 0), 4: (1.625, 0), 8: (4.244, 0)},
        "Q": {2: (0.360, 3), 4: (1.441, 13), 8: (3.243, 31)},
        "S": {2: (0.672, 45), 4: (5.500, 70), 8: (27.843, 85)},
        "D": {2: (0.538, 31), 4: (3.318, 51), 8: (11.860, 64)},
        "H": {2: (0.757, 51), 4: (7.000, 77), 8: (39.544, 89)},
    }
    print(f"    {'cost':<8s}{'a=2':>22s}{'a=4':>22s}{'a=8':>22s}")
    for cost in ALL_COSTS:
        cells = []
        cJ = {a: full_score("J", a) for a in (2, 4, 8)}
        for a in (2, 4, 8):
            c = full_score(cost, a)
            gap = 0.0 if cost == "J" else abs(c - cJ[a]) / c * 100.0
            cells.append(f"{c:>10.3f} ({gap:>4.1f}%)")
        print(f"    {cost:<8s}" + "".join(f"{s:>22s}" for s in cells))

    print("\n  Cross-check against reported (score, gap%):")
    for cost in ALL_COSTS:
        for a in (2, 4, 8):
            c = full_score(cost, a)
            cJ = full_score("J", a)
            gap = 0.0 if cost == "J" else abs(c - cJ) / c * 100.0
            rc, rg = reported[cost][a]
            ok = "ok " if (abs(c - rc) <= 5e-3 and abs(gap - rg) <= 0.6) else "!! "
            print(f"    [{ok}] {cost} a={a}: score {c:8.3f} (paper {rc:8.3f}), "
                  f"gap {gap:4.1f}% (paper {rg:2.0f}%)")

    # Boundary-subtracted (interior-only) gaps 2F(sqrt a) quoted in the text.
    print("\n  Interior-only (boundary-subtracted) scores 2F(sqrt a):")
    for a, rep_gap in ((4.0, 4.0), (8.0, 9.0)):
        twoJ, twoQ = 2 * J(np.sqrt(a)), 2 * Q(np.sqrt(a))
        gap = abs(twoQ - twoJ) / twoJ * 100.0
        print(f"    a={a:.0f}:  2J={twoJ:.3f}  2Q={twoQ:.3f}  "
              f"gap={gap:.1f}%  (paper ~{rep_gap:.0f}%)")


# ============================================================================
# Main Section 3.1 -- asymmetric three-site chain L--I--R
# ============================================================================
# Prespecified parameters (all fixed before any data are collected):
ALPHA, BETA_L, BETA_R = 1.0, 2.0, 1.0            # free-site and edge weights
A_L, A_R = 10.0, 0.2                             # pinned boundary multipliers
U_L, U_R = np.log(A_L), np.log(A_R)              # boundary log-multipliers
SIGMA = 0.05                                     # per-replicate log-noise
TAU = 3.0                                        # near-equilibrium time constant
DELTA_ADV_RMSE = 0.01                            # minimum log-RMSE advantage
MC_REPS = 20_000                                 # reproducible Monte Carlo size
MC_SEED = 20260713


def three_site_objective(cost):
    """Return C_F(v), the one-free-coordinate objective on the chain."""
    if cost == "H":
        # Linear-edge elastic score in z = e^v (Eq. rival-Hel on the chain).
        def C(v):
            z = np.exp(v)
            return (ALPHA * 0.5 * (z - 1.0) ** 2
                    + BETA_L * 0.5 * (A_L - z) ** 2
                    + BETA_R * 0.5 * (z - A_R) ** 2)
        return C
    phi = PHI0[cost]                              # ratio-edge cost, Eq. threesite-obj
    return lambda v: (ALPHA * phi(v)
                      + BETA_L * phi(U_L - v)
                      + BETA_R * phi(v - U_R))


def three_site_minimizer(cost):
    """Unique minimizer v* of the (strictly convex) chain objective."""
    C = three_site_objective(cost)
    if cost == "Q":                               # closed form, Eq. threesite-Q
        return (BETA_L * U_L + BETA_R * U_R) / (ALPHA + BETA_L + BETA_R)
    if cost == "H":                               # closed form, linear elastic
        z = (ALPHA + BETA_L * A_L + BETA_R * A_R) / (ALPHA + BETA_L + BETA_R)
        return np.log(z)
    if cost == "J":                               # stationarity Eq. threesite-J
        g = lambda v: (ALPHA * np.sinh(v)
                       - BETA_L * np.sinh(U_L - v)
                       + BETA_R * np.sinh(v - U_R))
        return brentq(g, -8.0, 8.0)
    # S and D: minimize the convex objective directly.
    return minimize_scalar(C, bounds=(-8.0, 8.0), method="bounded",
                           options={"xatol": 1e-12}).x


def three_site():
    print("\n" + "=" * 74)
    print("TABLE (threesite)  predicted interior multiplier on the asymmetric chain")
    print("  fixed: alpha=1, beta_L=2, beta_R=1, a_L=10, a_R=0.2")
    print("=" * 74)
    reported = {"J": (0.615, 1.849, 0.0), "Q": (0.749, 2.115, 14.4),
                "S": (0.502, 1.653, -10.6), "D": (0.559, 1.749, -5.4),
                "H": (1.668, 5.300, 186.6)}
    vJ = three_site_minimizer("J")
    print(f"    {'cost':<20s}{'v*':>9s}{'z*':>9s}{'rel.fromJ':>12s}"
          f"{'(paper z*)':>12s}")
    v_store = {}
    for cost in ALL_COSTS:
        v = three_site_minimizer(cost)
        v_store[cost] = v
        z = np.exp(v)
        rel = (z - np.exp(vJ)) / np.exp(vJ) * 100.0
        rv, rz, rrel = reported[cost]
        print(f"    {cost:<20s}{_fmt(v)}{_fmt(z)}{rel:>11.1f}%{rz:>12.3f}")
    print("\n  Cross-check (v*, z*, rel% from J):")
    for cost in ALL_COSTS:
        v = v_store[cost]
        z = np.exp(v)
        rel = (z - np.exp(vJ)) / np.exp(vJ) * 100.0
        rv, rz, rrel = reported[cost]
        ok = "ok " if (abs(v - rv) <= 1.5e-3 and abs(z - rz) <= 1.5e-3
                       and abs(rel - rrel) <= 0.3) else "!! "
        print(f"    [{ok}] {cost}: v*={v:6.3f}(p {rv:6.3f})  z*={z:6.3f}"
              f"(p {rz:6.3f})  rel={rel:6.1f}%(p {rrel:6.1f}%)")
    return v_store


def curvature_and_friction(vJ):
    print("\n" + "-" * 74)
    print("Objective curvature and friction (single free coordinate)")
    print("-" * 74)
    # C_F''(v) = alpha cosh v + beta_L cosh(u_L - v) + beta_R cosh(v - u_R)
    cpp = (ALPHA * np.cosh(vJ) + BETA_L * np.cosh(U_L - vJ)
           + BETA_R * np.cosh(vJ - U_R))
    rho = TAU * cpp                               # tau = rho / C_I''(v_J) = 3
    check("C_I''(v_J)", cpp, 11.46, tol=1e-2)   # 11.4647 -> 11.46 (2 d.p.)
    check("friction rho = 3 * C_I''(v_J)", rho, 34.4, tol=0.1)
    return rho


def relaxation_trajectory(rho):
    print("\n" + "-" * 74)
    print("Passive relaxation z(t) under J:  dv/dt = -C_I'(v)/rho,  v(0)=u_R")
    print("-" * 74)
    # C_F'(v) for J = alpha sinh v - beta_L sinh(u_L - v) + beta_R sinh(v - u_R)
    gJ = lambda v: (ALPHA * np.sinh(v) - BETA_L * np.sinh(U_L - v)
                    + BETA_R * np.sinh(v - U_R))
    t_eval = np.array([0, 1, 2, 3, 5, 8, 12], dtype=float)
    sol = solve_ivp(lambda t, v: -gJ(v[0]) / rho, [0, 12], [U_R],
                    t_eval=t_eval, rtol=1e-10, atol=1e-12, max_step=0.05)
    z = np.exp(sol.y[0])
    reported = [0.20, 0.50, 0.77, 1.00, 1.36, 1.65, 1.80]
    print("    t     :" + "".join(f"{t:>7.0f}" for t in t_eval))
    print("    z(t)  :" + "".join(f"{zz:>7.2f}" for zz in z))
    print("    ref   :" + "".join(f"{r:>7.2f}" for r in reported))
    match = all(abs(a - b) <= 6e-3 for a, b in zip(z, reported))
    print(f"    [{'ok ' if match else '!! '}] trajectory matches regression reference")


def scoring_and_power(v_store):
    print("\n" + "-" * 74)
    print("Passive-equilibrium RMSE and sample size (sigma = 0.05)")
    print("-" * 74)
    vJ = v_store["J"]
    # Expected log-space RMSE of a comparator displaced by dv:  sqrt(sigma^2+dv^2).
    print("    RMSE = sqrt(sigma^2 + (v_J - v_comp)^2):")
    for cost in ALL_COSTS:
        dv = abs(vJ - v_store[cost])
        rmse = np.sqrt(SIGMA ** 2 + dv ** 2)
        print(f"      {cost}: |dv|={dv:6.3f}   RMSE={rmse:6.3f}")

    # Sample size from the two-sided normal relation:
    #   n = ceil( ((z_{1-alpha/2} + z_{1-beta}) * sigma / dv)^2 ).
    print("\n    Sample size n per comparator (two-sided alpha = 0.05):")
    z_a = norm.ppf(1 - 0.05 / 2)
    for power in (0.80, 0.90):
        z_b = norm.ppf(power)
        row = []
        for cost in ("D", "S", "Q", "H"):
            dv = abs(vJ - v_store[cost])
            n = int(np.ceil(((z_a + z_b) * SIGMA / dv) ** 2))
            row.append(f"{cost}:n>={n}")
        print(f"      power {power:.2f}:  " + "   ".join(row))
    # nearest comparator D drives the design
    dvD = abs(vJ - v_store["D"])
    n80 = int(np.ceil(((z_a + norm.ppf(0.80)) * SIGMA / dvD) ** 2))
    n90 = int(np.ceil(((z_a + norm.ppf(0.90)) * SIGMA / dvD) ** 2))
    print(f"\n    Nearest comparator D (|dv|={dvD:.3f}): "
          f"n>={n80} (power 0.8), n>={n90} (power 0.9); manuscript uses n=7")


def monte_carlo_decision_check(v_store, n=7):
    """Passive-equilibrium Monte Carlo check for the RMSE decision rule.

    Each synthetic dataset has n independent simulated replicates from one
    true passive equilibrium. Candidate predictions are fixed at the
    prespecified minimizers. The decision rule selects J if J's RMSE is
    smaller than every comparator's RMSE by more than DELTA_ADV_RMSE.
    """
    print("\n" + "-" * 74)
    print("Monte Carlo decision check (passive-equilibrium replicates)")
    print("-" * 74)
    print(f"    n={n}, sigma={SIGMA:.3f}, delta_adv_RMSE={DELTA_ADV_RMSE:.3f}, "
          f"replicates={MC_REPS}, seed={MC_SEED}")
    rng = np.random.default_rng(MC_SEED)
    predictions = np.array([v_store[cost] for cost in ALL_COSTS])
    j_index = ALL_COSTS.index("J")

    def score_once(true_cost):
        true_v = v_store[true_cost]
        reads = rng.normal(loc=true_v, scale=SIGMA, size=(MC_REPS, n))
        rmse = np.sqrt(np.mean((reads[:, :, None] - predictions[None, None, :]) ** 2,
                               axis=1))
        j_rmse = rmse[:, j_index]
        comp_rmse = np.delete(rmse, j_index, axis=1)
        best_comp = np.min(comp_rmse, axis=1)
        return np.mean(best_comp - j_rmse > DELTA_ADV_RMSE)

    power_j = score_once("J")
    print(f"    Correct-selection probability when J generates data: {power_j:.3f} "
          "(target >= 0.800)")
    for cost in ("D", "S", "Q", "H"):
        false_support = score_once(cost)
        print(f"    False-selection probability when {cost} generates data: {false_support:.3f} "
              "(target <= 0.050)")


def main():
    print("Independent secondary implementation: three-site model, comparator "
          "costs,\nand the Monte Carlo equilibrium-location decision.")
    two_site()
    table_rival_minima()
    table_rivals()
    v_store = three_site()
    rho = curvature_and_friction(v_store["J"])
    relaxation_trajectory(rho)
    scoring_and_power(v_store)
    monte_carlo_decision_check(v_store, n=7)
    print("\nDone.  Entries flagged '!!' differ from the stored reference "
          "values beyond display tolerance.")


if __name__ == "__main__":
    main()


==> anc/reproducibility/requirements.txt <==
numpy==2.4.4
scipy==1.17.1
pytest==8.3.5


==> anc/reproducibility/tests/test_regression_values.py <==
"""Regression checks for manuscript numerical values."""
import math
import pathlib
import subprocess
import sys

import numpy as np

ROOT = pathlib.Path(__file__).resolve().parents[1]
SCRIPT = ROOT / "RS_reciprocal_graph_numerics.py"
EXT = ROOT / "RS_uncertainty_and_sweep.py"
FIXED = ROOT / "fixed_ratio_reconstruction_check.py"


def test_script_runs_and_all_ok():
    proc = subprocess.run(
        [sys.executable, str(SCRIPT)],
        cwd=ROOT,
        capture_output=True,
        text=True,
        check=True,
    )
    out = proc.stdout
    assert "[ok ]" in out
    assert "[!! " not in out
    # Core reported values
    assert "Correct-selection probability when J generates data: 0.828" in out
    assert "False-selection probability when D generates data: 0.024" in out


def test_key_minima_from_equations():
    # Lightweight closed-form checks matching the manuscript.
    from scipy.optimize import brentq

    alpha, beta_L, beta_R = 1.0, 2.0, 1.0
    u_L, u_R = math.log(10.0), math.log(0.2)

    def CIp(v):
        return (
            alpha * math.sinh(v)
            - beta_L * math.sinh(u_L - v)
            + beta_R * math.sinh(v - u_R)
        )

    v_J = brentq(CIp, -2.0, 2.0)
    assert abs(v_J - 0.6147259448) < 1e-8
    assert abs(math.exp(v_J) - 1.8491497610) < 1e-8


def test_closed_form_two_site_minimizer():
    sys.path.insert(0, str(ROOT))
    import RS_uncertainty_and_sweep as ext

    worst, worst_sym = ext.closed_form_check(verbose=False)
    # Closed form agrees with the numerical minimizer across the sweep grid.
    assert worst < 1e-6
    # alpha/beta = 1 gives v* = u/2 for every p, so those conditions cancel
    # exactly from the pairwise J-versus-J_p residual difference.
    assert worst_sym < 1e-12

    # Spot check against the p = 1 formula recorded in Supplemental S5.
    for u in (2.0, 3.0, 4.0):
        for r in (0.25, 0.5, 1.0, 2.0, 4.0):
            expected = 0.5 * math.log(
                (r + math.exp(u)) / (r + math.exp(-u))
            )
            assert abs(ext.two_site_min_closed(u, r, 1.0) - expected) < 1e-12


def test_fisher_information_smoke():
    sys.path.insert(0, str(ROOT))
    import RS_uncertainty_and_sweep as ext

    _, I_sweep, _, crlb = ext.fisher_p(verbose=False)
    assert 3000 < I_sweep < 3600
    assert abs(crlb - 0.017) < 0.002


def test_exact_selection_benchmark():
    # Phi(sqrt(n sum delta^2) / (2 sigma)) reproduces the main-text Table 3
    # exact row, and the simulated selection probabilities agree with it.
    sys.path.insert(0, str(ROOT))
    import RS_uncertainty_and_sweep as ext

    for p, ref in ((1.02, 0.7161), (1.05, 0.9206), (1.10, 0.9971)):
        exact = ext.exact_selection_probability(p)
        assert abs(exact - ref) < 5e-5
        power, _, _ = ext.sweep_test(p=p, verbose=False)
        se = math.sqrt(exact * (1.0 - exact) / ext.MC_REPS)
        assert abs(power - exact) < 3.0 * se


def test_force_shifted_common_tilt():
    # S7 applies one tilt, fixed from J, to every comparator objective.
    from scipy.optimize import brentq

    alpha, beta_L, beta_R = 1.0, 2.0, 1.0
    u_L, u_R = math.log(10.0), math.log(0.2)

    def dC_J(v):
        return (
            alpha * math.sinh(v)
            - beta_L * math.sinh(u_L - v)
            + beta_R * math.sinh(v - u_R)
        )

    v_J = brentq(dC_J, -2.0, 2.0)
    xi = dC_J(v_J + 0.15)
    assert abs(xi - 1.7262) < 5e-4

    # Quadratic-log comparator under the same tilt, in closed form.
    v_Q = (xi + beta_L * u_L + beta_R * u_R) / (alpha + beta_L + beta_R)
    assert abs(math.exp(v_Q) - 3.256) < 2e-3


def test_screened_p_curve_is_monotone():
    # The screened selection probability must rise with p, and at the nominal
    # width w = 0.10 must sit below the exact-parameter probability.
    sys.path.insert(0, str(ROOT))
    import RS_uncertainty_and_sweep as ext

    out = ext.sweep_screened_p_curve(
        p_values=(1.05, 1.20), w=0.10, n_mc=600, verbose=False
    )
    (_, obs_lo, scr_lo, _), (_, obs_hi, scr_hi, _) = out
    assert scr_lo < scr_hi
    assert scr_lo < obs_lo
    assert scr_hi <= obs_hi


def test_extensions_quick_runs():
    proc = subprocess.run(
        [sys.executable, str(EXT), "--quick"],
        cwd=ROOT,
        capture_output=True,
        text=True,
        check=True,
        timeout=180,
    )
    assert "mode=quick" in proc.stdout
    assert "Done." in proc.stdout
    assert (
        "selection probability" in proc.stdout.lower()
        or "screening" in proc.stdout.lower()
        or "sweep" in proc.stdout.lower()
    )


def test_fixed_ratio_chain_and_bisection_checks():
    # Main-text Theorem 2, Theorem 6, and Proposition 2.
    proc = subprocess.run(
        [sys.executable, str(FIXED)],
        cwd=ROOT,
        capture_output=True,
        text=True,
        check=True,
        timeout=120,
    )
    out = proc.stdout
    assert out.count("[ok ]") == 11
    assert "[!! " not in out
    assert "Done." in out

    sys.path.insert(0, str(ROOT))
    import fixed_ratio_reconstruction_check as frc

    # Fixed-ratio reconstruction from V alone, r = 3 and r = 1/3.
    for r in (3.0, 1.0 / 3.0):
        V = lambda u, r=r: frc.response(math.sinh, u, r)
        est, _ = frc.reconstruct(V, r, 1.0)
        assert abs(est / math.sinh(1.0) - 1.0) < 1e-9

